Universal holonomic control of algebras of observables

We extend geometric parallel transport from states and degenerate eigenspaces to observable algebras defining generalized quantum subsystems. At fixed block structure, unitary invariance fixes a unique connection, recovering Berry--Wilczek--Zee transport on bands. On positive-dimensional strata, its holonomy is the special-unitary part of the normalizer: all inner logical gates and equal-type sector permutations are attainable. Given a compatible gapped Hamiltonian and access to the required paths, inner gates can be implemented adiabatically by isospectral control of a band refinement.

==> anc/hol-alg-sm-v3/README.md <==
**Numerical ancillary package — hol-alg-sm-v3, revised 16 October 2026**

This package accompanies S8 of the Supplemental Material for
*Universal holonomic control of algebras of observables*. It contains the exact
programs supporting the revised numerical statements, with their outputs and
source hashes. It is self-contained apart from Python, NumPy, and SciPy.

These computations are finite-dimensional numerical checks. They are not proofs
of the main theorems or of the density conjecture. Six executed programs are not
described as six mathematical assertions, and their heterogeneous case counts are
not added into a cumulative “number of checks”. The previous claim of 5,323 checks
and the unbased finite-holonomy-log maximality calculation are superseded by this
package. Historical verification scripts elsewhere in the working directory are
not part of this release.

**Reproduction.** Tested with Python 3.12, NumPy 2.5.3, and SciPy 1.18.1. In this
directory, using a Python environment of your choice:

```sh
python3 -m pip install -r requirements.txt
python3 run_checks.py --output reproduced-results
```

The runner sets the BLAS thread counts to one, runs each named program in a fresh
process, records complete logs and machine-readable JSON, and returns a nonzero
status on any failure. Do not use Python's `-O` mode. The supplied `results/`
directory contains the successful release run; write a reproduction to a separate
directory so the release evidence remains available. Numerical residuals can vary
slightly across platforms and library versions.

To verify the release against a directory containing the two manuscript sources:

```sh
python3 run_checks.py --output reproduced-results --manuscript-root /path/to/manuscripts
```

This additionally verifies the source hashes against `manuscript-provenance.json`.
The source texts themselves are not duplicated in this archive. A run without
`--manuscript-root` records the declared release hashes, without claiming to have
verified files that are not present.

**Program inventory and acceptance criteria.**

| Program | Cases and independent evidence | Numerical thresholds |
|---|---|---|
| `algebra_types.py` | Enumerates all 70 unordered represented algebra types for ambient dimensions 2–6. Computes gauge and horizontal bases, projected curvature, and the span of horizontal directions plus their brackets. Checks both commuting-square orders, two canonical Kraus identities, leakage/OTOC equality, and the finite-step Hessian coefficient. Gaussian seed 20260911. | Absolute SVD rank threshold 1e-9; identity residuals below 1e-12; Hessian relative discrepancy below 1e-6 at t=1e-4. The point strata have zero curvature and zero horizontal rank. |
| `tensor_topology.py` | Twelve pairs: (2,2), (2,3), (3,2), (3,3), (2,4), (4,2), (4,4), (2,5), (3,4), (4,6), (6,4), (5,5). Random rank-one projectors, seed 7. Checks the controlled-phase lift factorization, 401-point determinant winding, component membership of powers, and central cosets. Also checks permitted splitting-cocycle parities for gcd 1–20. | Lift, partial-trace, determinant and winding errors below 1e-10; component membership tolerance 1e-9. Membership is tested using the determinant/Bezout criterion, independently of the path-winding result. |
| `transport.py` | Direct integration of the gauge-correction ODE from analytic frame derivatives: one qubit loop with varying polar angle and two azimuthal windings; the flat torus Z4 example; four square sizes for each of the (2,2) and (2,3) types. Includes the two-qubit isospectral endpoint and an exactly soluble expectation-propagator comparison. Random controls use seed 20260921. | ODE rtol 1e-11, atol 5e-13; loop and endpoint residuals below 1e-9; expectation residual below 1e-12. Halving the square size reduces leading-order error by factors approaching 16 for the special two-qubit case and 8 for the nonsymmetric case. The control checks return actual residuals and ratios. |
| `sector_examples.py` | Six stabilizer block patterns (q,m)=(2,1),(2,2),(4,1),(2,4),(4,2),(8,1), checking rank qm²−1 and equality of the algebra/commutant gauge projections. Five matched exchanges of sector types (1,1), (1,2), (2,1), (2,2), (2,3), with spectators in two cases. Tests the transported algebra generators as well as central projectors. | Curvature rank threshold 1e-9; endpoint, determinant, horizontality, projection and algebra-closure errors below 1e-12. |
| `based_curvature.py` | Three seeds (101,202,303) generate three unitary families, each tested with two band patterns (1,1,1,1) and (2,2), giving six cases. Each family uses five Gaussian anti-Hermitian generators and coefficients (1,sin x,cos x,sin y,cos y). Twelve points are sampled uniformly from [-1,1]² using the same seeded stream after drawing the generators. For each seed, the generators and points are reused between the two patterns. Curvature is transported along straight stems from (0.2,0.3). Seed 303 is repeated at tighter tolerance for each pattern: eight runs, six family-pattern cases. | Exponential Frechet derivatives; stem ODE rtol 1e-10, atol 5e-12, tightened to 1e-12 and 5e-14 for repeats. Absolute real SVD threshold 1e-7. Transport-unitarity and curvature-trace errors below 1e-8. All singular values and sample coordinates are retained. |
| `regression_controls.py` | A known one-dimensional holonomy family under a nonconstant block-diagonal gauge, seed 20260921. The old differently based loop-log pooling gives 7; the repaired common-base transported-curvature calculation must give 1. A separate circle in S(U(1)³) has two independent principal finite logarithms despite a one-dimensional Lie algebra. | Common-base rank threshold 1e-7; explicit gauge-covariance error below 1e-8; ODE rtol 1e-11, atol 5e-13. The finite-log span uses threshold 1e-10, with trace residual below 1e-12. |

All matrix norms used for residuals are Frobenius norms unless the code specifies
otherwise. Ranks are numerical decisions at the stated absolute thresholds.
Every reported tolerance is enforced by a failure condition, not merely printed.

**Why the corrected maximality calculation is appropriate.**

At a sample point q, the projected off-diagonal Maurer–Cartan blocks give the
curvature F. The connection ODE along a stem from the common base produces h;
the compared matrix is h† F h. All matrices therefore live in the same reference
frame. Their real linear span already has the full target dimension in the sampled
families, so no Lie-bracket closure is needed. Ambrose–Singer motivates this
criterion; finite precision and finite sampling limit its evidential status.

The negative control independently differentiates a nonconstant block gauge and
integrates the transformed connection, then compares the result with conjugation
by the gauge at the common base. This guards against replacing parallel transport
by the unrelated identification of coordinate matrices at different points.

The controlled-square check also uses an independent direct connection ODE. For
V(s,t)=exp(s ε X) exp(t ε Y), the exact gauge-correction endpoint is compared with
exp(ε P_n(exp(−εY) X exp(εY))) and then with exp(ε² P_n([X,Y])). The former tests
the finite endpoint; the latter tests the curvature sign and remainder. Its
two-qubit fourth-order remainder is a special cancellation, consistent with the
general third-order bound.

**Version 3 and the readability revision.**

The numerical programs and acceptance criteria are unchanged from versions 1 and
2. Version 3 binds the same evidence to the eight-page SM with the targeted
readability additions, restored local setup conditions, and the subsequent
wording correction from “determinant bound” to “determinant constraint”, plus
the expanded stabilizer-code explanation. The general centrality proof has been
replaced by the extension statement and a direct tensor-factor proof, with an
explicit controlled-phase endpoint factorization. S6 now derives ordered-band
holonomy directly from Letter Theorem 1, without repeating the determinant proof.
The global audit on 22 September also synchronized the SM-only references into
the Letter and updated the finite-generation citation to its published version.
These bibliography changes do not alter any mathematical statement or numerical
calculation. The manifest runner carries
the new release name; the scientific calculations are identical. The
archive retains additional regression checks (including the flat Z4 family and
the general component-splitting identity) even though those optional developments
are not presented in the shortened manuscript. Versions 1 and 2 remain the
records accompanying the nineteen-page and seven-page versions, respectively.

**Files and provenance.**

`results/manifest.json` records the executed command, platform, interpreter and
library versions, source-file hashes, per-program exit status, runtimes, and hashes
of every log and result. `manuscript-provenance.json` links this release to the
current Letter and SM sources. The package can be reproduced after extraction
outside the original workspace; no private absolute path is required by the code.
Absolute paths appearing in the supplied execution manifest document where the
release was run, not runtime dependencies.

The matrix-identity and sampled-curvature implementations derive from the
independent September 2026 audits, with explicit per-case failure thresholds,
structured output, and the common-base negative control added for this release.
The historical scripts and audit records remain separate. AI assistance in code
preparation and revision is disclosed in SM S8.

**Abstract-only update, 22 September 2026.** The approved 572-character abstract
replaces the Letter's longer working abstract. The rest of both manuscripts, all
scientific code, and all scientific results are unchanged. The provenance file
records the new source hash and its relationship to the last tested source. No
numerical rerun was needed; `results/manifest.json` preserves the hashes observed
at the actual earlier execution. The current `SHA256SUMS` binds all release files.

**AI-disclosure update, 22 September 2026.** Following the author's confirmation,
the Letter and SM disclosures name only GPT Astra 6 and Anthropic Fable 5.1.
The Letter caption identifies Fable's assistance with Figure 1; SM S8 describes
analytical and numerical-code assistance and the verification procedures.
Only disclosure text changed. Scientific code, results, logs, and the original
execution manifest are unchanged; the numerical suite was not rerun.
`manuscript-provenance.json` and `SHA256SUMS` bind the release to the revised
manuscript sources while preserving the earlier execution record.

**Presubmission revision, 15 October 2026.** The Letter now introduces the
logical-qubit motivation earlier, shortens technical detours and the summary,
clarifies notation and the distinction between syndrome and logical observables,
and corrects the description of nonadiabatic geometric gates. It includes a
data-availability statement referring to this package. The SM makes the
function-space formulation of the conjecture explicit and correctly describes
the three sampled unitary families tested with two band patterns.

The `based_curvature.py` output now records `sampled_unitary_families=3`,
`band_patterns=2`, and `family_pattern_cases=6`, replacing the misleading
`independent_families=6` field. The generators, samples, calculations, thresholds,
and numerical run records are unchanged. All six programs were rerun against
the final manuscript hashes; `results/manifest.json` records that execution.
The exact previous release is retained in the workspace revision backup.

**Paragraph-order adjustment, 15 October 2026.** The unchanged quantum-mereology
paragraph now precedes “Here we ask” in the Letter introduction. No wording,
mathematics, code, or numerical results changed. No numerical rerun was needed;
the execution manifest retains the hashes observed before this adjustment.
The provenance file links that tested source to the current source.

**Logical-band explanation, 16 October 2026.** The Letter now writes a general
joint holonomy in band blocks and explicitly chooses identical blocks within
each sector to obtain a logical unitary. The determinant condition and the
conclusion about observable actions are stated directly. This changes only
the explanation; theorem statements, scientific code, and numerical results
are unchanged. No rerun was needed. The provenance file binds the revised
Letter to the earlier tested source while the execution manifest retains its
actual execution-time hashes.

**Algebra-transport framing, 16 October 2026.** The author-approved abstract,
introduction contribution paragraph, and summary now foreground quantum
information processing by parallel transport of observable algebras defining
subsystems, and the recovery of Berry-Wilczek-Zee transport on bands. These are
presentation changes only. Theorem statements, equations, the SM, scientific
code, and numerical results are unchanged. No rerun was needed; the execution
manifest retains its actual execution-time hashes, and the provenance file
links the revised Letter to that tested source.

**Generalized-subsystem terminology, 16 October 2026.** The Letter now explicitly
distinguishes general observable algebras, whose direct-sum sectors add a classical
label to the tensor-product structure, from factor algebras defining ordinary
tensor-factor subsystems. The abstract, introduction and summary use "generalized"
where appropriate. These are explanatory changes; theorem statements, equations,
the SM, scientific code and results are unchanged. No numerical rerun was needed.
The provenance file records the new source hash while preserving the actual
execution manifest and its original observed hashes.

**SM and editor-letter synchronization, 16 October 2026.** SM S1 now explicitly
identifies general observable algebras with generalized quantum subsystems:
the center records classical direct-sum sector labels, and each sector has a
tensor-product structure. Factor algebras recover ordinary tensor-factor
subsystems. The editor-letter opening uses the same distinction. All SM proofs,
equations, references, scientific code and results are unchanged; the Letter
is unchanged from the preceding terminology revision. No numerical rerun was
needed. The provenance file records the updated SM hash, while the actual
execution manifest and its observed hashes are preserved.

**Letter layout revision, 16 October 2026.** Natural vertical spacing and improved
line breaking remove stretched paragraph gaps and make the six-page Letter
more compact. All wording, mathematics, bibliography and reference numbers are
unchanged, as are the font size and margins. The SM, editor letter, scientific
code and numerical results are unchanged. No numerical rerun was needed; the
provenance file records the revised source hash while preserving the actual
execution manifest.


==> anc/hol-alg-sm-v3/SHA256SUMS <==
33de932a4c878331e2fb36166084708077f380fb538cd0e5927f2055a6e2e54d  README.md
007f07feefb4ed9256893f9029143d850df236cbd905837192f764ddafe4f208  algebra_types.py
11a40dd2a8adb2ae4ff07ab4af5d84e2302910d40b3b3f9f15d85d2cba9218a5  based_curvature.py
61e0e0d4a96fe91cc455c0fe87978830678d5fb38633a0043f8151145279097a  common.py
5d0950af4193db39a7a15c359be37927bfb0c138d7ac41bda1c9e63c8ab6f57b  manuscript-provenance.json
ee29108d2772491e419a03e987a339b0af22ac6b977b877e50e94d19bce3d340  regression_controls.py
6e69ffe6f7841e5d8aea3f05a4bf77c60055d3b0717fcccbb31fd19647e07b7b  requirements.txt
8811ba47386afb6897f757ae3b0598004e411bb507aa35c9c5451624de51c25b  results/algebra_types.json
8811ba47386afb6897f757ae3b0598004e411bb507aa35c9c5451624de51c25b  results/algebra_types.log
07d106294aab3a5ff18fa6e974da2690db5a4d6f5b27598717f83b6cc20443e4  results/based_curvature.json
07d106294aab3a5ff18fa6e974da2690db5a4d6f5b27598717f83b6cc20443e4  results/based_curvature.log
35d66bb336194ab67ccc264526d1c0e8bbc138cf986e385c0e0916a709a51b6b  results/manifest.json
56ffdec2e48a6ff2dba68aab596191a9f7106fd56a6360374387a2e916bce7bd  results/regression_controls.json
56ffdec2e48a6ff2dba68aab596191a9f7106fd56a6360374387a2e916bce7bd  results/regression_controls.log
bdb4931a23421dc8656730f1a6f81405a2d936df800b63b1a367d47fa9d2e6fc  results/sector_examples.json
bdb4931a23421dc8656730f1a6f81405a2d936df800b63b1a367d47fa9d2e6fc  results/sector_examples.log
cf5d9617aafe2a682b022e5f9fe19e1c3a65517246027b5405be8733c7220d5b  results/tensor_topology.json
cf5d9617aafe2a682b022e5f9fe19e1c3a65517246027b5405be8733c7220d5b  results/tensor_topology.log
080979ab12b297edc5e97a39af4860b5723cc7c5542a4b739e0244fba7aa26f6  results/transport.json
080979ab12b297edc5e97a39af4860b5723cc7c5542a4b739e0244fba7aa26f6  results/transport.log
dcfc0e3c87f80f1c0d24acea6c31bd337a61c4056730d8f8350662570e4b6724  run_checks.py
bedc56d2569cb900572a83e2de30a53c064d7a1f4c547f9951c1ab4ec0d74e31  sector_examples.py
c6bd902e1761867c7bf63abf46e01312ccfb9c7c9cad1a9405b1966a7f6c56c9  tensor_topology.py
bc6b6cadbbd375750dc15c39860f7aae929106c4b44a54ff59e818a20f55f2ed  transport.py


==> anc/hol-alg-sm-v3/algebra_types.py <==
"""All unordered Wedderburn types in dimensions 2 through 6."""
import itertools
import numpy as np
from scipy.linalg import expm
from common import anti_basis, canonical, emit, onb, pn, project, require

SEED = 20260911
RANK_TOL = 1e-9
IDENTITY_TOL = 1e-12
HESSIAN_TOL = 1e-6
rng = np.random.default_rng(SEED)

def types(dim):
    pairs = sorted((n,d) for n in range(1,dim+1) for d in range(1,dim+1) if n*d <= dim)
    def rec(left,start,acc):
        if left == 0:
            yield acc
            return
        for j in range(start,len(pairs)):
            n,d = pairs[j]
            if n*d <= left:
                yield from rec(left-n*d,j,acc+[(n,d)])
    return rec(dim,0,[])

records = []
for dim in range(2,7):
    for tau in types(dim):
        pa = lambda a: project(a,tau,'A')
        pap = lambda a: project(a,tau,'Ap')
        pz = lambda a: project(a,tau,'Z')
        gauge = lambda a: pn(a,tau)
        raw = list(anti_basis(dim))
        nb = onb([gauge(a) for a in raw],RANK_TOL)
        mb = onb([a-gauge(a) for a in raw],RANK_TOL)
        brackets = [a@b-b@a for a,b in itertools.combinations(mb,2)]
        curvature = onb([gauge(a) for a in brackets],RANK_TOL)
        generated = onb(mb+brackets,RANK_TOL)
        predicted = dim*dim-sum(n*n+d*d-1 for n,d in tau)
        require(len(mb) == predicted,f'{tau}: horizontal dimension')
        require(len(nb) == dim*dim-predicted,f'{tau}: gauge dimension')
        require(len(curvature) == (len(nb)-1 if mb else 0),f'{tau}: curvature rank')
        require(len(generated) == (dim*dim-1 if mb else 0),f'{tau}: Lie generation')
        a = rng.normal(size=(dim,dim))+1j*rng.normal(size=(dim,dim))
        square = max(np.linalg.norm(pa(pap(a))-pz(a)),np.linalg.norm(pap(pa(a))-pz(a)))
        ks = list(canonical(tau))
        # Canonical generators of A' written in the same (n,d) tensor ordering.
        aps = []; off = 0
        for n,d in tau:
            for u,v in itertools.product(range(n),repeat=2):
                e = np.zeros((n,n)); e[u,v] = 1
                k = np.zeros((dim,dim),complex)
                k[off:off+n*d,off:off+n*d] = np.kron(e,np.eye(d))/np.sqrt(n)
                aps.append(k)
            off += n*d
        kraus = max(np.linalg.norm(sum(k@a@k.conj().T for k in ks)-pap(a)),
                    np.linalg.norm(sum(k@a@k.conj().T for k in aps)-pa(a)))
        gen = (a-a.conj().T)/2; gen /= np.linalg.norm(gen)
        u = expm(.4*gen); evolved = [u@k@u.conj().T for k in ks]
        leakage = 1-sum(np.linalg.norm(pa(k))**2 for k in evolved)/dim
        comm = sum(np.linalg.norm(k@b-b@k)**2 for k in evolved for b in aps)/(2*dim)
        otoc = abs(leakage-comm)
        require(max(square,kraus,otoc) < IDENTITY_TOL,f'{tau}: identity residual')
        hessian = None
        if mb:
            t = 1e-4; u = expm(t*gen)
            kt = sum(np.linalg.norm(u@k@u.conj().T-pa(u@k@u.conj().T))**2 for k in ks)/dim
            leading = 2*np.linalg.norm(gen-gauge(gen))**2/dim
            hessian = abs(kt/t**2-leading)/leading
            require(hessian < HESSIAN_TOL,f'{tau}: Hessian coefficient')
        records.append(dict(type=tau,dimension=dim,horizontal=len(mb),gauge=len(nb),
                            curvature_rank=len(curvature),generated_rank=len(generated),
                            commuting_square=float(square),kraus=float(kraus),
                            leakage_otoc=float(otoc),hessian_relative=hessian))
require(len(records) == 70,'type enumeration')
emit('algebra_types',dict(seed=SEED,rank_tolerance=RANK_TOL,identity_tolerance=IDENTITY_TOL,
                         hessian_relative_tolerance=HESSIAN_TOL,cases=records))


==> anc/hol-alg-sm-v3/based_curvature.py <==
"""Common-base curvature sampling; no finite holonomy logarithms are pooled."""
import numpy as np
from scipy.linalg import expm, expm_frechet
from scipy.integrate import solve_ivp
from common import block_diagonal as bd, emit, require, rv

RANK_TOL = 1e-7

def sample(dims,seed,rtol):
    rng = np.random.default_rng(seed); d = sum(dims)
    gs = []
    for _ in range(5):
        z = rng.normal(size=(d,d))+1j*rng.normal(size=(d,d))
        gs.append(.25*(z-z.conj().T))
    def theta(q):
        x,y = q
        k = gs[0]+np.sin(x)*gs[1]+np.cos(x)*gs[2]+np.sin(y)*gs[3]+np.cos(y)*gs[4]
        u = expm(k)
        dx = expm_frechet(k,np.cos(x)*gs[1]-np.sin(x)*gs[2],compute_expm=False)
        dy = expm_frechet(k,np.cos(y)*gs[3]-np.sin(y)*gs[4],compute_expm=False)
        return u.conj().T@dx,u.conj().T@dy
    base = np.array([.2,.3]); points = rng.uniform(-1,1,(12,2))
    matrices = []; errors = []; trace_errors = []
    for q in points:
        delta = q-base
        def rhs(t,h):
            tx,ty = theta(base+t*delta)
            a = bd(delta[0]*tx+delta[1]*ty,dims)
            return (-a@h.reshape(d,d)).ravel()
        sol = solve_ivp(rhs,[0,1],np.eye(d,dtype=complex).ravel(),rtol=rtol,atol=rtol/20)
        require(sol.success,'stem integration')
        h = sol.y[:,-1].reshape(d,d)
        tx,ty = theta(q); ox = tx-bd(tx,dims); oy = ty-bd(ty,dims)
        f = -bd(ox@oy-oy@ox,dims)
        # h maps the reference frame at the common base to the horizontal
        # frame at q. Thus the curvature in the common frame is h^dagger F h.
        transported = h.conj().T@f@h
        matrices.append(rv(transported))
        errors.append(np.linalg.norm(h.conj().T@h-np.eye(d)))
        trace_errors.append(abs(np.trace(transported)))
    sv = np.linalg.svd(matrices,compute_uv=False)
    target = sum(s*s for s in dims)-1
    rank = int(np.count_nonzero(sv > RANK_TOL))
    require(rank == target,f'{dims}, seed {seed}: curvature rank')
    require(max(errors) < 1e-8,'transport unitarity')
    require(max(trace_errors) < 1e-8,'transported curvature trace')
    return dict(dims=dims,seed=seed,rtol=rtol,atol=rtol/20,rank=rank,target=target,
                base=base.tolist(),points=points.tolist(),singular_values=sv.tolist(),
                smallest_retained=float(sv[target-1]),largest_discarded=float(sv[target]),
                max_unitarity_error=float(max(errors)),max_trace_error=float(max(trace_errors)))

records = []
for dims in [[1,1,1,1],[2,2]]:
    for seed in [101,202,303]:
        records.append(sample(dims,seed,1e-10))
    records.append(sample(dims,303,1e-12))
emit('based_curvature',dict(rank_tolerance=RANK_TOL,unitarity_tolerance=1e-8,
                           trace_tolerance=1e-8,sampled_unitary_families=3,
                           band_patterns=2,family_pattern_cases=6,runs=records))


==> anc/hol-alg-sm-v3/common.py <==
"""Shared finite-dimensional operations and explicit failure reporting."""
from pathlib import Path
import itertools
import json
import os
import numpy as np

def require(condition, message):
    if not condition:
        raise AssertionError(message)

def emit(name, result):
    out = Path(os.environ.get('HOL_ALG_OUTPUT_DIR', Path(__file__).parent/'results'))
    out.mkdir(parents=True, exist_ok=True)
    (out/(name+'.json')).write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2), flush=True)

def rv(a):
    return np.r_[a.real.ravel(), a.imag.ravel()]

def onb(matrices, tol=1e-9):
    if not matrices:
        return []
    d = matrices[0].shape[0]
    _, values, rows = np.linalg.svd([rv(a) for a in matrices], full_matrices=False)
    return [(v[:d*d]+1j*v[d*d:]).reshape(d,d)
            for v in rows[:np.count_nonzero(values > tol)]]

def lie_dimension(matrices, tol=1e-9):
    basis = onb(matrices, tol)
    while True:
        expanded = onb(basis+[a@b-b@a for a,b in itertools.combinations(basis,2)], tol)
        if len(expanded) == len(basis):
            return len(basis)
        basis = expanded

def anti_basis(d):
    for i in range(d):
        a = np.zeros((d,d),complex); a[i,i] = 1j
        yield a
    for i,j in itertools.combinations(range(d),2):
        a = np.zeros((d,d),complex); a[i,j] = 1; a[j,i] = -1
        yield a/np.sqrt(2)
        a = np.zeros((d,d),complex); a[i,j] = a[j,i] = 1j
        yield a/np.sqrt(2)

def project(a, tau, kind):
    out = np.zeros_like(a,dtype=complex); start = 0
    for n,d in tau:
        end = start+n*d
        b = a[start:end,start:end].reshape(n,d,n,d)
        if kind == 'A':
            c = np.kron(np.eye(n)/n,np.trace(b,axis1=0,axis2=2))
        elif kind == 'Ap':
            c = np.kron(np.trace(b,axis1=1,axis2=3),np.eye(d)/d)
        elif kind == 'Z':
            c = np.trace(a[start:end,start:end])*np.eye(n*d)/(n*d)
        else:
            raise ValueError(kind)
        out[start:end,start:end] = c; start = end
    return out

def pn(a,tau):
    return project(a,tau,'A')+project(a,tau,'Ap')-project(a,tau,'Z')

def canonical(tau):
    dim = sum(n*d for n,d in tau); off = 0
    for n,d in tau:
        for u,v in itertools.product(range(d),repeat=2):
            e = np.zeros((d,d)); e[u,v] = 1
            k = np.zeros((dim,dim),complex)
            k[off:off+n*d,off:off+n*d] = np.kron(np.eye(n),e)/np.sqrt(d)
            yield k
        off += n*d

def block_diagonal(a,dims):
    result = np.zeros_like(a); off = 0
    for d in dims:
        result[off:off+d,off:off+d] = a[off:off+d,off:off+d]
        off += d
    return result

I = np.eye(2,dtype=complex)
X = np.array([[0,1],[1,0]],complex)
Y = np.array([[0,-1j],[1j,0]],complex)
Z = np.diag([1.,-1.]).astype(complex)


==> anc/hol-alg-sm-v3/manuscript-provenance.json <==
{
  "suite": "hol-alg-sm-v3",
  "release_date": "2026-10-16",
  "manuscript_sha256": {
    "Hol-Alg-PRL.tex": "c5456fcbf19f08c59f7e2a04c312b7d5034461a9e1dfaabaa09ed9a51e02fd6f",
    "Hol-Alg-PRL-SM.tex": "b9f737321abb9eb4713b54e6c2aa9863bf5f4d9f19077b7a7d27f6e5a138e127"
  },
  "description": "Numerical evidence accompanying the Letter and eight-page SM after the 16 October 2026 presentation revision. Scientific computations and numerical run records are unchanged; sampled-family metadata records three unitary families tested with two band patterns. The six programs were rerun on 15 October before the subsequent presentation-only revisions; execution-time hashes are retained. Manuscript sources are distributed separately.",
  "post_validation_revision": {
    "date": "2026-09-22",
    "change": "Approved abstract only",
    "previous_letter_sha256": "fe68dcc7f74e3b6581aa9df8e6e920cf0f8729dddaaa92b7c045e00168b50992",
    "current_letter_sha256": "0cac6d89c3dbd49eecb6991c707cf5de37d79fb0c139793bf4cf2a9beee2657b",
    "numerical_suite_rerun": false,
    "validation": "Compared the full source outside the active abstract byte for byte; it is unchanged. Scientific code and result files are unchanged. results/manifest.json retains the actual execution-time manuscript and input hashes."
  },
  "ai_disclosure_revision": {
    "date": "2026-09-22",
    "change": "Synchronized acknowledgments, Figure 1 disclosure, and S8 research-use and verification disclosure",
    "previous_manuscript_sha256": {
      "Hol-Alg-PRL.tex": "0cac6d89c3dbd49eecb6991c707cf5de37d79fb0c139793bf4cf2a9beee2657b",
      "Hol-Alg-PRL-SM.tex": "4b71aaaf4afdf98adbe9a9aa2041f62930ddae0162a1b2a6cd1c84c6b58cd26d"
    },
    "current_manuscript_sha256": {
      "Hol-Alg-PRL.tex": "b4bd0289e7af12157d062f4b510044544b7552a8f98aee9fe234615ed18e0637",
      "Hol-Alg-PRL-SM.tex": "67590146ebbc9d9a91fdeab03f91fcbc55add493773d2a455714d1c48f9183a2"
    },
    "numerical_suite_rerun": false,
    "validation": "Verified all manuscript content outside the disclosure passages is unchanged. Scientific code, execution manifest, logs, and result files remain byte-identical. The execution manifest retains its original observed hashes."
  },
  "presubmission_revision": {
    "date": "2026-10-15",
    "previous_release_manuscript_sha256": {
      "Hol-Alg-PRL.tex": "b4bd0289e7af12157d062f4b510044544b7552a8f98aee9fe234615ed18e0637",
      "Hol-Alg-PRL-SM.tex": "67590146ebbc9d9a91fdeab03f91fcbc55add493773d2a455714d1c48f9183a2"
    },
    "revision_baseline_manuscript_sha256": {
      "Hol-Alg-PRL.tex": "526c3bc271c84ec49698574a09d4a03e57179320bc6ee831c0c4072e758e8ea0",
      "Hol-Alg-PRL-SM.tex": "67590146ebbc9d9a91fdeab03f91fcbc55add493773d2a455714d1c48f9183a2"
    },
    "current_manuscript_sha256": {
      "Hol-Alg-PRL.tex": "84fd07c7fce757f243c8fc4c3f2f9a912b0df23f62fb607ca8236cc273e3da45",
      "Hol-Alg-PRL-SM.tex": "651b7b70eae99cb275c12c7d656ebfa23cb2926dbc2fae8c50d6835cb7803ad3"
    },
    "numerical_suite_rerun": true,
    "change": "Letter presentation and precision edits; SM conjecture wording and sample-count correction; based-curvature metadata correction only; theorem statements, numbered equations, and scientific calculations unchanged."
  },
  "paragraph_order_revision": {
    "date": "2026-10-15",
    "change": "Moved the unchanged quantum-mereology paragraph immediately before Here we ask in the Letter introduction; no other manuscript text changed.",
    "previous_letter_sha256": "84fd07c7fce757f243c8fc4c3f2f9a912b0df23f62fb607ca8236cc273e3da45",
    "current_letter_sha256": "ce2696216cc552b364b2675bf533a5dc663b5feeb737d85fcaa3629748d969e9",
    "numerical_suite_rerun": false,
    "validation": "Verified the exact paragraph transposition, identical source outside the two paragraphs, unchanged word count and citation numbers, and pixel-identical PDF pages 2-6. Scientific code and execution results are unchanged; the execution manifest retains its actual earlier hashes."
  },
  "logical_band_paragraph_revision": {
    "date": "2026-10-16",
    "change": "Clarified general band holonomies, the equal-block choice acting only on logical factors, and its determinant condition; retained the concise universality conclusion agreed with the author.",
    "previous_letter_sha256": "ce2696216cc552b364b2675bf533a5dc663b5feeb737d85fcaa3629748d969e9",
    "current_letter_sha256": "f99042ae72e340849b4ce7759e534cfa967172fc6591609dbd0cdf657c9a61f2",
    "numerical_suite_rerun": false,
    "validation": "Verified identical source outside the single revised paragraph, unchanged theorem statements, numbered equations and reference numbers. Scientific code, results and the actual earlier execution manifest are unchanged."
  },
  "algebra_transport_framing_revision": {
    "date": "2026-10-16",
    "change": "Author-approved abstract, introduction contribution paragraph, and summary now foreground parallel transport of observable algebras defining quantum subsystems, its Berry-Wilczek-Zee special cases, and logical control.",
    "previous_letter_sha256": "f99042ae72e340849b4ce7759e534cfa967172fc6591609dbd0cdf657c9a61f2",
    "current_letter_sha256": "4914e123cf09d51999c4c709e9078b12a2e31b413bbf6a6337f20388dc155766",
    "numerical_suite_rerun": false,
    "validation": "Only the three approved prose passages changed. Theorem statements, equations, bibliography and reference numbers are unchanged. Scientific code, numerical results and the actual earlier execution manifest remain byte-identical. The Letter compiles cleanly and all six pages were visually checked."
  },
  "generalized_subsystem_terminology_revision": {
    "date": "2026-10-16",
    "change": "Clarified generalized quantum subsystems as classical direct-sum sectors with tensor-product structure within each sector; identified the center with the classical label and the factor case Z=1 with an ordinary tensor-factor subsystem. Added generalized where the abstract, introduction, and summary refer to general algebras and updated the source terminology comment.",
    "previous_letter_sha256": "4914e123cf09d51999c4c709e9078b12a2e31b413bbf6a6337f20388dc155766",
    "current_letter_sha256": "d990e93cee1d6a8fbc9415bad5f78d3563a572e0ccccdc7c83b726780ee7b1c6",
    "numerical_suite_rerun": false,
    "validation": "Theorem statements, equations, bibliography and reference numbers are unchanged. The SM, scientific code, numerical results and actual execution manifest remain byte-identical. The Letter compiles cleanly and all six pages were visually checked."
  },
  "generalized_subsystem_sm_cover_revision": {
    "date": "2026-10-16",
    "change": "Synchronized SM S1 and the editor-letter opening with the generalized-quantum-subsystem distinction: the center records classical direct-sum sector labels, each sector has tensor-product structure, and factor algebras recover ordinary tensor-factor subsystems. The editor letter was kept to one page and its TeX/plain-text bodies synchronized.",
    "previous_sm_sha256": "651b7b70eae99cb275c12c7d656ebfa23cb2926dbc2fae8c50d6835cb7803ad3",
    "current_sm_sha256": "b9f737321abb9eb4713b54e6c2aa9863bf5f4d9f19077b7a7d27f6e5a138e127",
    "letter_unchanged": true,
    "numerical_suite_rerun": false,
    "validation": "Only the SM opening setup and editor-letter opening (plus the editor-letter revision comment) changed. All SM proof text, mathematical statements, equations, bibliography and label/citation numbers are unchanged. Scientific code, numerical results and the actual execution manifest remain byte-identical. All eight SM pages and the one-page editor letter were visually checked after clean compilation."
  },
  "letter_layout_revision": {
    "date": "2026-10-16",
    "change": "Tightened the Letter layout with natural vertical spacing, microtypographic line breaking, compact abstract and introductory paragraph setting, a citation tie, and removal of the extra gap before the summary. Original theorem break protections, font size and margins are preserved.",
    "previous_letter_sha256": "d990e93cee1d6a8fbc9415bad5f78d3563a572e0ccccdc7c83b726780ee7b1c6",
    "current_letter_sha256": "c5456fcbf19f08c59f7e2a04c312b7d5034461a9e1dfaabaa09ed9a51e02fd6f",
    "numerical_suite_rerun": false,
    "validation": "Verified that only the specified layout directives changed, with all manuscript wording, theorem statements, equations, bibliography and label/citation numbers preserved. All six PDF pages were visually checked; local and desktop compilation succeed without unresolved references or overfull boxes. The APS length estimate is unchanged at 3668.1 word-equivalents. The SM, editor letter, scientific code, results and actual execution manifest are unchanged."
  }
}


==> anc/hol-alg-sm-v3/regression_controls.py <==
"""Known proper holonomy rejects the old pooling and finite-log criteria."""
import numpy as np
from scipy.linalg import block_diag, expm, logm
from scipy.integrate import quad, solve_ivp
from common import I, X, Y, emit, lie_dimension, require, rv

SEED = 20260921
rng = np.random.default_rng(SEED)
P = np.diag([1.,0.]).astype(complex)
D = 1j*block_diag(-P,P)

def frame(q):
    x,y = q
    a = expm(.7j*np.sin(x)*X); b = expm(.6j*np.cos(y)*Y)
    c = expm(.8j*np.sin(y)*X); e = expm(.5j*np.cos(x)*Y)
    B = block_diag(a@b,c@e)
    dx = block_diag((.7j*np.cos(x)*X)@a@b,c@(-.5j*np.sin(x)*Y)@e)
    dy = block_diag(a@(-.6j*np.sin(y)*Y)@b,(.8j*np.cos(y)*X)@c@e)
    return B,dx,dy

def a_y(q):
    return .5*(1-np.cos(.9+.3*np.sin(q[0])))

natural = []; pooled = []
for _ in range(14):
    center = rng.uniform(0,2*np.pi,2); radius = rng.uniform(.2,.7)
    start = center+np.array([radius,0.])
    def integrand(t):
        q = center+radius*np.array([np.cos(2*np.pi*t),np.sin(2*np.pi*t)])
        return a_y(q)*2*np.pi*radius*np.cos(2*np.pi*t)
    alpha = quad(integrand,0,1,epsabs=1e-12)[0]
    B,_,_ = frame(start)
    natural.append(alpha*D); pooled.append(B.conj().T@(alpha*D)@B)
require(lie_dimension(natural) == 1,'natural gauge has rank one')
require(lie_dimension(pooled) == 7,'negative control must expose unbased pooling')

# Run the repaired common-base calculation on the SAME rank-one family in
# a nonconstant band gauge, integrating its transformed connection explicitly.
base = np.array([.2,.3]); Bbase,_,_ = frame(base)
matrices = []; errors = []
for q in rng.uniform(-1,1,(12,2)):
    delta = q-base
    def rhs(t,h):
        p = base+t*delta
        B,Bx,By = frame(p)
        A = B.conj().T@(-D*a_y(p)*delta[1])@B+B.conj().T@(Bx*delta[0]+By*delta[1])
        return (-A@h.reshape(4,4)).ravel()
    sol = solve_ivp(rhs,[0,1],np.eye(4,dtype=complex).ravel(),rtol=1e-11,atol=5e-13)
    require(sol.success,'negative-control stem integration')
    h = sol.y[:,-1].reshape(4,4)
    theta = .9+.3*np.sin(q[0]); dtheta = .3*np.cos(q[0])
    F = -D*.5*np.sin(theta)*dtheta
    B,_,_ = frame(q)
    transported = h.conj().T@B.conj().T@F@B@h
    expected = Bbase.conj().T@F@Bbase
    errors.append(np.linalg.norm(transported-expected))
    matrices.append(rv(transported))
sv = np.linalg.svd(matrices,compute_uv=False)
rank = int(np.count_nonzero(sv > 1e-7))
require(rank == 1,'common-base negative control must retain rank one')
require(max(errors) < 1e-8,'common-base gauge covariance')

# Principal logarithms of finite group elements need not lie in the subgroup
# Lie algebra. This is separate from the base-point defect above.
generator = 1j*np.diag([1.,2.,-3.])
logs = [logm(expm(t*generator)) for t in [np.pi/6,2*np.pi/3]]
log_rank = int(np.linalg.matrix_rank([rv(a) for a in logs],tol=1e-10))
require(log_rank == 2,'finite-log negative control')
require(all(abs(np.trace(a)) < 1e-12 for a in logs),'finite logs remain traceless')
emit('regression_controls',dict(seed=SEED,true_dimension=1,natural_pooled_dimension=1,
     gauge_changed_pooled_dimension=7,corrected_common_base_rank=rank,
     corrected_singular_values=sv.tolist(),max_gauge_covariance_error=float(max(errors)),
     gauge_covariance_tolerance=1e-8,rank_tolerance=1e-7,
     finite_log_true_dimension=1,finite_log_span_dimension=log_rank))


==> anc/hol-alg-sm-v3/requirements.txt <==
numpy==2.5.3
scipy==1.18.1


==> anc/hol-alg-sm-v3/results/algebra_types.json <==
{
  "seed": 20260911,
  "rank_tolerance": 1e-09,
  "identity_tolerance": 1e-12,
  "hessian_relative_tolerance": 1e-06,
  "cases": [
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 2,
      "horizontal": 2,
      "gauge": 2,
      "curvature_rank": 1,
      "generated_rank": 3,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 3.936375129023321e-09
    },
    {
      "type": [
        [
          1,
          2
        ]
      ],
      "dimension": 2,
      "horizontal": 0,
      "gauge": 4,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 3.236828524569469e-16,
      "leakage_otoc": 0.0,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ]
      ],
      "dimension": 2,
      "horizontal": 0,
      "gauge": 4,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 5.551115123125783e-17,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 6,
      "gauge": 3,
      "curvature_rank": 2,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 1.8041124150158794e-16,
      "hessian_relative": 2.8724362966639803e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 3,
      "horizontal": 4,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 1.5700924586837752e-16,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 2.7976925304102994e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 4,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 2.830524433501838e-16,
      "leakage_otoc": 4.163336342344337e-17,
      "hessian_relative": 4.0820855141628745e-09
    },
    {
      "type": [
        [
          1,
          3
        ]
      ],
      "dimension": 3,
      "horizontal": 0,
      "gauge": 9,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 4.2998752849492583e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          3,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 0,
      "gauge": 9,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 3.466670283279959e-16,
      "leakage_otoc": 1.1102230246251564e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 12,
      "gauge": 4,
      "curvature_rank": 3,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 6.938893903907228e-17,
      "hessian_relative": 2.744311808687339e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 10,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 2.498001805406602e-16,
      "hessian_relative": 3.0324110754707777e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 10,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 1.1102230246251565e-16,
      "hessian_relative": 1.3874562772111323e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 4,
      "horizontal": 6,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 3.964289135040461e-16,
      "leakage_otoc": 2.7755575615628914e-16,
      "hessian_relative": 2.8488368087370725e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 6,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.7194799110210365e-16,
      "leakage_otoc": 3.122502256758253e-17,
      "hessian_relative": 2.1823656261487562e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.387624894196368e-16,
      "leakage_otoc": 2.914335439641036e-16,
      "hessian_relative": 3.0270903179360623e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 5.551115123125783e-17,
      "hessian_relative": 2.5927169053570714e-09
    },
    {
      "type": [
        [
          1,
          4
        ]
      ],
      "dimension": 4,
      "horizontal": 0,
      "gauge": 16,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 0.0,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 5.926969055564841e-16,
      "leakage_otoc": 2.3592239273284576e-16,
      "hessian_relative": 1.7795089459910508e-09
    },
    {
      "type": [
        [
          2,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 9,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 15,
      "commuting_square": 7.850462293418876e-17,
      "kraus": 8.635508522760763e-16,
      "leakage_otoc": 1.1796119636642288e-16,
      "hessian_relative": 2.028749326499944e-09
    },
    {
      "type": [
        [
          4,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 0,
      "gauge": 16,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.7755575615628914e-17,
      "leakage_otoc": 4.318390086728821e-33,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 20,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 7.632783294297951e-17,
      "hessian_relative": 1.931120881565429e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 18,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": 2.10523945906972e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 18,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.1401849173675503e-16,
      "leakage_otoc": 9.71445146547012e-17,
      "hessian_relative": 2.5699012860071216e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 5,
      "horizontal": 14,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.1499376424746292e-16,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 1.6157482939673826e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 14,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.403703357979455e-16,
      "leakage_otoc": 1.3877787807814457e-17,
      "hessian_relative": 1.7489814864431824e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 1.4136282786843916e-15,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.5802772659637398e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.236828524569469e-16,
      "leakage_otoc": 3.469446951953614e-17,
      "hessian_relative": 1.9243112914180466e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 5,
      "horizontal": 8,
      "gauge": 17,
      "curvature_rank": 16,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 5.551115123125783e-17,
      "leakage_otoc": 1.5612511283791264e-16,
      "hessian_relative": 2.5435188279446306e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 1.457167719820518e-16,
      "hessian_relative": 1.8185097814229368e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 17,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 5.042050700450315e-16,
      "leakage_otoc": 2.636779683484747e-16,
      "hessian_relative": 1.5093265342452731e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 8,
      "gauge": 17,
      "curvature_rank": 16,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 1.3877787807814457e-17,
      "leakage_otoc": 3.469446951953614e-17,
      "hessian_relative": 1.7711975513847534e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.764949453935611e-16,
      "leakage_otoc": 7.632783294297951e-17,
      "hessian_relative": 1.6427300556697743e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 8.214900197283516e-16,
      "leakage_otoc": 2.7755575615628914e-17,
      "hessian_relative": 1.6943320532599917e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 4.2998752849492583e-16,
      "leakage_otoc": 3.677613769070831e-16,
      "hessian_relative": 1.4896909317659147e-09
    },
    {
      "type": [
        [
          1,
          5
        ]
      ],
      "dimension": 5,
      "horizontal": 0,
      "gauge": 25,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 4.440892098500626e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.6821932062951477e-16,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 2.1136505140690016e-09
    },
    {
      "type": [
        [
          5,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 0,
      "gauge": 25,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 4.965068306494546e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 30,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 8.326672684688674e-17,
      "hessian_relative": 2.3367636869764867e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 28,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.777083671441753e-17,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 1.5529720142118952e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 28,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.5484822924380535e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.7194799110210365e-16,
      "leakage_otoc": 9.71445146547012e-17,
      "hessian_relative": 1.5558666747853749e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 6.933340566559918e-16,
      "leakage_otoc": 1.5612511283791264e-16,
      "hessian_relative": 1.1868390473602434e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 3.6821932062951477e-16,
      "leakage_otoc": 4.787836793695988e-16,
      "hessian_relative": 1.9353874252050828e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 6.473657049138938e-16,
      "leakage_otoc": 2.498001805406602e-16,
      "hessian_relative": 1.7096897384191201e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.1102230246251565e-16,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.7973989504783576e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.710277376051325e-16,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 1.5049676576087786e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 27,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.496199703223474e-16,
      "leakage_otoc": 1.1102230246251565e-16,
      "hessian_relative": 1.5189519096554659e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 5.204170427930421e-17,
      "hessian_relative": 1.6122934803764995e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.749922458732302e-16,
      "leakage_otoc": 6.591949208711867e-17,
      "hessian_relative": 1.4727978980442223e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.788884264894048e-16,
      "leakage_otoc": 3.469446951953614e-18,
      "hessian_relative": 1.3972075146617069e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          3
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.403703357979455e-16,
      "leakage_otoc": 3.400058012914542e-16,
      "hessian_relative": 1.769321013515633e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          5
        ]
      ],
      "dimension": 6,
      "horizontal": 10,
      "gauge": 26,
      "curvature_rank": 25,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 3.469446951953614e-18,
      "hessian_relative": 2.09034483813239e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.0151438149311654e-15,
      "leakage_otoc": 2.5673907444456745e-16,
      "hessian_relative": 1.6729038769693943e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          5,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 10,
      "gauge": 26,
      "curvature_rank": 25,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.5589376332604516e-16,
      "leakage_otoc": 1.717376241217039e-16,
      "hessian_relative": 1.4365859262875704e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 1.3183898417423734e-16,
      "hessian_relative": 1.8526440003494188e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.1775693440128312e-16,
      "leakage_otoc": 1.1796119636642288e-16,
      "hessian_relative": 1.526765327314326e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.1540741810552243e-16,
      "leakage_otoc": 1.1449174941446927e-16,
      "hessian_relative": 1.3081637160635302e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.830524433501838e-16,
      "leakage_otoc": 1.3877787807814457e-16,
      "hessian_relative": 1.9313751570565956e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 25,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.347463410397808e-16,
      "leakage_otoc": 1.249000902703301e-16,
      "hessian_relative": 1.4909722608161365e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 2.42861286636753e-17,
      "hessian_relative": 1.350309590582776e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.15843973306311e-16,
      "leakage_otoc": 4.440892098500626e-16,
      "hessian_relative": 1.3296617273090812e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.80740671595891e-16,
      "leakage_otoc": 4.5102810375396984e-17,
      "hessian_relative": 1.5900050282047891e-09
    },
    {
      "type": [
        [
          1,
          4
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 7.28583859910259e-17,
      "hessian_relative": 1.6796238968150282e-09
    },
    {
      "type": [
        [
          1,
          6
        ]
      ],
      "dimension": 6,
      "horizontal": 0,
      "gauge": 36,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 8.599750569898517e-16,
      "leakage_otoc": 6.661338147750939e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 2.7755575615628914e-16,
      "hessian_relative": 2.0641653490053183e-09
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 25,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 35,
      "commuting_square": 5.551115123125783e-17,
      "kraus": 6.707437923744493e-16,
      "leakage_otoc": 8.326672684688674e-17,
      "hessian_relative": 1.4360807067102092e-09
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.7265526925652344e-16,
      "leakage_otoc": 1.6306400674181987e-16,
      "hessian_relative": 1.3377348692651601e-09
    },
    {
      "type": [
        [
          2,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 5.808811636269881e-16,
      "kraus": 1.6124532318559718e-15,
      "leakage_otoc": 2.706168622523819e-16,
      "hessian_relative": 1.3693472248531448e-09
    },
    {
      "type": [
        [
          3,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.523289809442722e-16,
      "leakage_otoc": 1.4224732503009818e-16,
      "hessian_relative": 1.694521451581943e-09
    },
    {
      "type": [
        [
          3,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 1.3597399555105182e-16,
      "kraus": 1.0072157654673484e-15,
      "leakage_otoc": 3.400058012914542e-16,
      "hessian_relative": 1.415989142157006e-09
    },
    {
      "type": [
        [
          6,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 0,
      "gauge": 36,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 6.798699777552592e-16,
      "leakage_otoc": 1.1102230246251564e-16,
      "hessian_relative": null
    }
  ]
}


==> anc/hol-alg-sm-v3/results/algebra_types.log <==
{
  "seed": 20260911,
  "rank_tolerance": 1e-09,
  "identity_tolerance": 1e-12,
  "hessian_relative_tolerance": 1e-06,
  "cases": [
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 2,
      "horizontal": 2,
      "gauge": 2,
      "curvature_rank": 1,
      "generated_rank": 3,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 3.936375129023321e-09
    },
    {
      "type": [
        [
          1,
          2
        ]
      ],
      "dimension": 2,
      "horizontal": 0,
      "gauge": 4,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 3.236828524569469e-16,
      "leakage_otoc": 0.0,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ]
      ],
      "dimension": 2,
      "horizontal": 0,
      "gauge": 4,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 5.551115123125783e-17,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 6,
      "gauge": 3,
      "curvature_rank": 2,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 1.8041124150158794e-16,
      "hessian_relative": 2.8724362966639803e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 3,
      "horizontal": 4,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 1.5700924586837752e-16,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 2.7976925304102994e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 4,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 8,
      "commuting_square": 0.0,
      "kraus": 2.830524433501838e-16,
      "leakage_otoc": 4.163336342344337e-17,
      "hessian_relative": 4.0820855141628745e-09
    },
    {
      "type": [
        [
          1,
          3
        ]
      ],
      "dimension": 3,
      "horizontal": 0,
      "gauge": 9,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 4.2998752849492583e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          3,
          1
        ]
      ],
      "dimension": 3,
      "horizontal": 0,
      "gauge": 9,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 3.466670283279959e-16,
      "leakage_otoc": 1.1102230246251564e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 12,
      "gauge": 4,
      "curvature_rank": 3,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 6.938893903907228e-17,
      "hessian_relative": 2.744311808687339e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 10,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 2.498001805406602e-16,
      "hessian_relative": 3.0324110754707777e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 10,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 1.1102230246251565e-16,
      "hessian_relative": 1.3874562772111323e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 4,
      "horizontal": 6,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 3.964289135040461e-16,
      "leakage_otoc": 2.7755575615628914e-16,
      "hessian_relative": 2.8488368087370725e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 6,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.7194799110210365e-16,
      "leakage_otoc": 3.122502256758253e-17,
      "hessian_relative": 2.1823656261487562e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.387624894196368e-16,
      "leakage_otoc": 2.914335439641036e-16,
      "hessian_relative": 3.0270903179360623e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 5.551115123125783e-17,
      "hessian_relative": 2.5927169053570714e-09
    },
    {
      "type": [
        [
          1,
          4
        ]
      ],
      "dimension": 4,
      "horizontal": 0,
      "gauge": 16,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 0.0,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 8,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 15,
      "commuting_square": 0.0,
      "kraus": 5.926969055564841e-16,
      "leakage_otoc": 2.3592239273284576e-16,
      "hessian_relative": 1.7795089459910508e-09
    },
    {
      "type": [
        [
          2,
          2
        ]
      ],
      "dimension": 4,
      "horizontal": 9,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 15,
      "commuting_square": 7.850462293418876e-17,
      "kraus": 8.635508522760763e-16,
      "leakage_otoc": 1.1796119636642288e-16,
      "hessian_relative": 2.028749326499944e-09
    },
    {
      "type": [
        [
          4,
          1
        ]
      ],
      "dimension": 4,
      "horizontal": 0,
      "gauge": 16,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.7755575615628914e-17,
      "leakage_otoc": 4.318390086728821e-33,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 20,
      "gauge": 5,
      "curvature_rank": 4,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 7.632783294297951e-17,
      "hessian_relative": 1.931120881565429e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 18,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": 2.10523945906972e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 18,
      "gauge": 7,
      "curvature_rank": 6,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.1401849173675503e-16,
      "leakage_otoc": 9.71445146547012e-17,
      "hessian_relative": 2.5699012860071216e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 5,
      "horizontal": 14,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.1499376424746292e-16,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 1.6157482939673826e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 14,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.403703357979455e-16,
      "leakage_otoc": 1.3877787807814457e-17,
      "hessian_relative": 1.7489814864431824e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 1.4136282786843916e-15,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.5802772659637398e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.236828524569469e-16,
      "leakage_otoc": 3.469446951953614e-17,
      "hessian_relative": 1.9243112914180466e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 5,
      "horizontal": 8,
      "gauge": 17,
      "curvature_rank": 16,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 5.551115123125783e-17,
      "leakage_otoc": 1.5612511283791264e-16,
      "hessian_relative": 2.5435188279446306e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 16,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 1.457167719820518e-16,
      "hessian_relative": 1.8185097814229368e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 5,
      "horizontal": 17,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 5.042050700450315e-16,
      "leakage_otoc": 2.636779683484747e-16,
      "hessian_relative": 1.5093265342452731e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 8,
      "gauge": 17,
      "curvature_rank": 16,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 1.3877787807814457e-17,
      "leakage_otoc": 3.469446951953614e-17,
      "hessian_relative": 1.7711975513847534e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.764949453935611e-16,
      "leakage_otoc": 7.632783294297951e-17,
      "hessian_relative": 1.6427300556697743e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 8.214900197283516e-16,
      "leakage_otoc": 2.7755575615628914e-17,
      "hessian_relative": 1.6943320532599917e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 4.2998752849492583e-16,
      "leakage_otoc": 3.677613769070831e-16,
      "hessian_relative": 1.4896909317659147e-09
    },
    {
      "type": [
        [
          1,
          5
        ]
      ],
      "dimension": 5,
      "horizontal": 0,
      "gauge": 25,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 4.440892098500626e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 12,
      "gauge": 13,
      "curvature_rank": 12,
      "generated_rank": 24,
      "commuting_square": 0.0,
      "kraus": 3.6821932062951477e-16,
      "leakage_otoc": 1.942890293094024e-16,
      "hessian_relative": 2.1136505140690016e-09
    },
    {
      "type": [
        [
          5,
          1
        ]
      ],
      "dimension": 5,
      "horizontal": 0,
      "gauge": 25,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 4.965068306494546e-16,
      "leakage_otoc": 2.220446049250313e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 30,
      "gauge": 6,
      "curvature_rank": 5,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 8.326672684688674e-17,
      "hessian_relative": 2.3367636869764867e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 28,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.777083671441753e-17,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 1.5529720142118952e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 28,
      "gauge": 8,
      "curvature_rank": 7,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.5484822924380535e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.7194799110210365e-16,
      "leakage_otoc": 9.71445146547012e-17,
      "hessian_relative": 1.5558666747853749e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 6.933340566559918e-16,
      "leakage_otoc": 1.5612511283791264e-16,
      "hessian_relative": 1.1868390473602434e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 3.6821932062951477e-16,
      "leakage_otoc": 4.787836793695988e-16,
      "hessian_relative": 1.9353874252050828e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 6.473657049138938e-16,
      "leakage_otoc": 2.498001805406602e-16,
      "hessian_relative": 1.7096897384191201e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.1102230246251565e-16,
      "leakage_otoc": 6.938893903907228e-18,
      "hessian_relative": 1.7973989504783576e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 26,
      "gauge": 10,
      "curvature_rank": 9,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.710277376051325e-16,
      "leakage_otoc": 9.020562075079397e-17,
      "hessian_relative": 1.5049676576087786e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 27,
      "gauge": 9,
      "curvature_rank": 8,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.496199703223474e-16,
      "leakage_otoc": 1.1102230246251565e-16,
      "hessian_relative": 1.5189519096554659e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 0.0,
      "leakage_otoc": 5.204170427930421e-17,
      "hessian_relative": 1.6122934803764995e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.749922458732302e-16,
      "leakage_otoc": 6.591949208711867e-17,
      "hessian_relative": 1.4727978980442223e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.788884264894048e-16,
      "leakage_otoc": 3.469446951953614e-18,
      "hessian_relative": 1.3972075146617069e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          3
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.403703357979455e-16,
      "leakage_otoc": 3.400058012914542e-16,
      "hessian_relative": 1.769321013515633e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          5
        ]
      ],
      "dimension": 6,
      "horizontal": 10,
      "gauge": 26,
      "curvature_rank": 25,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 3.469446951953614e-18,
      "hessian_relative": 2.09034483813239e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 22,
      "gauge": 14,
      "curvature_rank": 13,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.0151438149311654e-15,
      "leakage_otoc": 2.5673907444456745e-16,
      "hessian_relative": 1.6729038769693943e-09
    },
    {
      "type": [
        [
          1,
          1
        ],
        [
          5,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 10,
      "gauge": 26,
      "curvature_rank": 25,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.5589376332604516e-16,
      "leakage_otoc": 1.717376241217039e-16,
      "hessian_relative": 1.4365859262875704e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 1.3183898417423734e-16,
      "hessian_relative": 1.8526440003494188e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 1.1775693440128312e-16,
      "leakage_otoc": 1.1796119636642288e-16,
      "hessian_relative": 1.526765327314326e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          4
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.1540741810552243e-16,
      "leakage_otoc": 1.1449174941446927e-16,
      "hessian_relative": 1.3081637160635302e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.830524433501838e-16,
      "leakage_otoc": 1.3877787807814457e-16,
      "hessian_relative": 1.9313751570565956e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 25,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.347463410397808e-16,
      "leakage_otoc": 1.249000902703301e-16,
      "hessian_relative": 1.4909722608161365e-09
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 3.510833468576701e-16,
      "leakage_otoc": 2.42861286636753e-17,
      "hessian_relative": 1.350309590582776e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          1,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 8.15843973306311e-16,
      "leakage_otoc": 4.440892098500626e-16,
      "hessian_relative": 1.3296617273090812e-09
    },
    {
      "type": [
        [
          1,
          3
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 4.80740671595891e-16,
      "leakage_otoc": 4.5102810375396984e-17,
      "hessian_relative": 1.5900050282047891e-09
    },
    {
      "type": [
        [
          1,
          4
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.220446049250313e-16,
      "leakage_otoc": 7.28583859910259e-17,
      "hessian_relative": 1.6796238968150282e-09
    },
    {
      "type": [
        [
          1,
          6
        ]
      ],
      "dimension": 6,
      "horizontal": 0,
      "gauge": 36,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 8.599750569898517e-16,
      "leakage_otoc": 6.661338147750939e-16,
      "hessian_relative": null
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.482534153247273e-16,
      "leakage_otoc": 2.7755575615628914e-16,
      "hessian_relative": 2.0641653490053183e-09
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 25,
      "gauge": 11,
      "curvature_rank": 10,
      "generated_rank": 35,
      "commuting_square": 5.551115123125783e-17,
      "kraus": 6.707437923744493e-16,
      "leakage_otoc": 8.326672684688674e-17,
      "hessian_relative": 1.4360807067102092e-09
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          4,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 16,
      "gauge": 20,
      "curvature_rank": 19,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 2.7265526925652344e-16,
      "leakage_otoc": 1.6306400674181987e-16,
      "hessian_relative": 1.3377348692651601e-09
    },
    {
      "type": [
        [
          2,
          3
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 5.808811636269881e-16,
      "kraus": 1.6124532318559718e-15,
      "leakage_otoc": 2.706168622523819e-16,
      "hessian_relative": 1.3693472248531448e-09
    },
    {
      "type": [
        [
          3,
          1
        ],
        [
          3,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 18,
      "gauge": 18,
      "curvature_rank": 17,
      "generated_rank": 35,
      "commuting_square": 0.0,
      "kraus": 5.523289809442722e-16,
      "leakage_otoc": 1.4224732503009818e-16,
      "hessian_relative": 1.694521451581943e-09
    },
    {
      "type": [
        [
          3,
          2
        ]
      ],
      "dimension": 6,
      "horizontal": 24,
      "gauge": 12,
      "curvature_rank": 11,
      "generated_rank": 35,
      "commuting_square": 1.3597399555105182e-16,
      "kraus": 1.0072157654673484e-15,
      "leakage_otoc": 3.400058012914542e-16,
      "hessian_relative": 1.415989142157006e-09
    },
    {
      "type": [
        [
          6,
          1
        ]
      ],
      "dimension": 6,
      "horizontal": 0,
      "gauge": 36,
      "curvature_rank": 0,
      "generated_rank": 0,
      "commuting_square": 0.0,
      "kraus": 6.798699777552592e-16,
      "leakage_otoc": 1.1102230246251564e-16,
      "hessian_relative": null
    }
  ]
}


==> anc/hol-alg-sm-v3/results/based_curvature.json <==
{
  "rank_tolerance": 1e-07,
  "unitarity_tolerance": 1e-08,
  "trace_tolerance": 1e-08,
  "sampled_unitary_families": 3,
  "band_patterns": 2,
  "family_pattern_cases": 6,
  "runs": [
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 101,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.6902095365896748,
          -0.00902675500252359
        ],
        [
          -0.35893232298526123,
          0.7013223630876757
        ],
        [
          -0.0700495703474251,
          -0.5464640832458718
        ],
        [
          -0.1390544495662953,
          -0.5547735596559678
        ],
        [
          0.40778666553818677,
          0.9440518891014567
        ],
        [
          0.21688613402505985,
          -0.5248651583313544
        ],
        [
          0.6241126290597172,
          -0.27030940029246686
        ],
        [
          -0.8236935060230521,
          -0.6925743416457009
        ],
        [
          -0.25823710693037993,
          0.6697133491850982
        ],
        [
          -0.5466703437937928,
          0.5649623718459478
        ],
        [
          -0.8352742671908417,
          0.6792630490373928
        ],
        [
          0.4299737168100537,
          -0.823461106895311
        ]
      ],
      "singular_values": [
        2.077300827157568,
        1.0754407920415316,
        0.649895378277958,
        3.226049162250801e-11,
        8.714868324283609e-16,
        7.953356832006349e-16,
        5.119804278247452e-16,
        7.360768783758829e-17,
        4.521426751333589e-17,
        1.8858853204783318e-17,
        6.645379276883455e-28,
        3.603613498524676e-31
      ],
      "smallest_retained": 0.649895378277958,
      "largest_discarded": 3.226049162250801e-11,
      "max_unitarity_error": 2.1276647622037548e-10,
      "max_trace_error": 8.699119202763024e-11
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 202,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          0.814414975565817,
          0.34620367326750934
        ],
        [
          0.7908375413355648,
          0.5727270170957426
        ],
        [
          0.5310500679001362,
          -0.682217906000034
        ],
        [
          -0.7906139878885274,
          -0.5421066302322493
        ],
        [
          -0.09599551578139676,
          -0.19254661062411826
        ],
        [
          -0.7139448473824734,
          0.13167277123965127
        ],
        [
          0.12382755766825682,
          -0.7677228802902967
        ],
        [
          -0.6159581724003551,
          0.6178884355709189
        ],
        [
          -0.5782570752960294,
          0.32933857514694465
        ],
        [
          0.5825221755496974,
          -0.5805182574887755
        ],
        [
          -0.8725824503052779,
          0.7356820240301423
        ],
        [
          0.6800216827780132,
          -0.6837527263350538
        ]
      ],
      "singular_values": [
        3.2459509291663853,
        1.4373905569291696,
        1.2782230847117957,
        5.0271094611163814e-11,
        6.654395330156988e-16,
        5.351054599988307e-16,
        3.433840157457871e-16,
        1.1838835335216738e-16,
        1.0863356617702515e-16,
        5.467069556111492e-17,
        9.128603827815301e-27,
        3.329400947203675e-32
      ],
      "smallest_retained": 1.2782230847117957,
      "largest_discarded": 5.0271094611163814e-11,
      "max_unitarity_error": 1.3309397178816038e-10,
      "max_trace_error": 1.4332363074136403e-10
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 303,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.7313087684773525,
        0.6378775254343373,
        0.4877702922268119,
        2.4232765616248212e-11,
        6.676162069761101e-16,
        4.1991440950428764e-16,
        1.5907387852179633e-16,
        7.958854809272768e-17,
        2.1562674873523717e-17,
        5.9614435345545845e-18,
        8.119971802185512e-28,
        6.85337926520915e-32
      ],
      "smallest_retained": 0.4877702922268119,
      "largest_discarded": 2.4232765616248212e-11,
      "max_unitarity_error": 1.123105354486874e-10,
      "max_trace_error": 5.759254184678764e-11
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 303,
      "rtol": 1e-12,
      "atol": 5e-14,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.7313087685033348,
        0.6378775254536029,
        0.4877702922295613,
        2.632363683380883e-13,
        6.872235616151553e-16,
        3.9403058341217984e-16,
        1.8970172846494244e-16,
        7.178767102501977e-17,
        2.1687383770109233e-17,
        1.8450017056345973e-17,
        3.9754743518419e-30,
        5.752069482691279e-32
      ],
      "smallest_retained": 0.4877702922295613,
      "largest_discarded": 2.632363683380883e-13,
      "max_unitarity_error": 1.2732129858086118e-12,
      "max_trace_error": 6.034062228606074e-13
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 101,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.6902095365896748,
          -0.00902675500252359
        ],
        [
          -0.35893232298526123,
          0.7013223630876757
        ],
        [
          -0.0700495703474251,
          -0.5464640832458718
        ],
        [
          -0.1390544495662953,
          -0.5547735596559678
        ],
        [
          0.40778666553818677,
          0.9440518891014567
        ],
        [
          0.21688613402505985,
          -0.5248651583313544
        ],
        [
          0.6241126290597172,
          -0.27030940029246686
        ],
        [
          -0.8236935060230521,
          -0.6925743416457009
        ],
        [
          -0.25823710693037993,
          0.6697133491850982
        ],
        [
          -0.5466703437937928,
          0.5649623718459478
        ],
        [
          -0.8352742671908417,
          0.6792630490373928
        ],
        [
          0.4299737168100537,
          -0.823461106895311
        ]
      ],
      "singular_values": [
        3.3539242563886553,
        1.862659752767741,
        1.0957356371589084,
        0.9298740597253328,
        0.6622907980492005,
        0.18147977570962173,
        0.09201569118477901,
        1.7618772628632076e-12,
        5.77391199673314e-16,
        4.4224545833346415e-16,
        3.7250765302765184e-16,
        2.9049376554820156e-16
      ],
      "smallest_retained": 0.09201569118477901,
      "largest_discarded": 1.7618772628632076e-12,
      "max_unitarity_error": 1.2618204680908816e-10,
      "max_trace_error": 1.9715562515942415e-11
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 202,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          0.814414975565817,
          0.34620367326750934
        ],
        [
          0.7908375413355648,
          0.5727270170957426
        ],
        [
          0.5310500679001362,
          -0.682217906000034
        ],
        [
          -0.7906139878885274,
          -0.5421066302322493
        ],
        [
          -0.09599551578139676,
          -0.19254661062411826
        ],
        [
          -0.7139448473824734,
          0.13167277123965127
        ],
        [
          0.12382755766825682,
          -0.7677228802902967
        ],
        [
          -0.6159581724003551,
          0.6178884355709189
        ],
        [
          -0.5782570752960294,
          0.32933857514694465
        ],
        [
          0.5825221755496974,
          -0.5805182574887755
        ],
        [
          -0.8725824503052779,
          0.7356820240301423
        ],
        [
          0.6800216827780132,
          -0.6837527263350538
        ]
      ],
      "singular_values": [
        2.2653140887340184,
        1.4602396446598345,
        0.6514498671131773,
        0.5689423035950423,
        0.36960277908751527,
        0.24333428478993685,
        0.18979477995853292,
        3.577219506068e-12,
        4.89650213329571e-16,
        3.287911317927301e-16,
        2.6666878500817203e-16,
        9.847318138831972e-17
      ],
      "smallest_retained": 0.18979477995853292,
      "largest_discarded": 3.577219506068e-12,
      "max_unitarity_error": 1.233355981494047e-10,
      "max_trace_error": 2.774952490015172e-11
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 303,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.6098861194625311,
        1.183169166393045,
        0.7509767658401076,
        0.5264135070704749,
        0.34991434566385926,
        0.1623527390500565,
        0.14517430670021694,
        2.922054724571289e-12,
        4.582523993184116e-16,
        3.4259179479748583e-16,
        2.1491798273219785e-16,
        1.1860366172391398e-16
      ],
      "smallest_retained": 0.14517430670021694,
      "largest_discarded": 2.922054724571289e-12,
      "max_unitarity_error": 6.907871129338646e-11,
      "max_trace_error": 8.248735028366555e-12
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 303,
      "rtol": 1e-12,
      "atol": 5e-14,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.6098861194723821,
        1.1831691664009352,
        0.7509767658437719,
        0.5264135070781841,
        0.34991434566534346,
        0.16235273904994546,
        0.14517430670235854,
        3.092686607200448e-14,
        4.447398886145479e-16,
        3.375119361091277e-16,
        2.2408491320920487e-16,
        1.0498603612691716e-16
      ],
      "smallest_retained": 0.14517430670235854,
      "largest_discarded": 3.092686607200448e-14,
      "max_unitarity_error": 7.228555301563122e-13,
      "max_trace_error": 8.593126385695959e-14
    }
  ]
}


==> anc/hol-alg-sm-v3/results/based_curvature.log <==
{
  "rank_tolerance": 1e-07,
  "unitarity_tolerance": 1e-08,
  "trace_tolerance": 1e-08,
  "sampled_unitary_families": 3,
  "band_patterns": 2,
  "family_pattern_cases": 6,
  "runs": [
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 101,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.6902095365896748,
          -0.00902675500252359
        ],
        [
          -0.35893232298526123,
          0.7013223630876757
        ],
        [
          -0.0700495703474251,
          -0.5464640832458718
        ],
        [
          -0.1390544495662953,
          -0.5547735596559678
        ],
        [
          0.40778666553818677,
          0.9440518891014567
        ],
        [
          0.21688613402505985,
          -0.5248651583313544
        ],
        [
          0.6241126290597172,
          -0.27030940029246686
        ],
        [
          -0.8236935060230521,
          -0.6925743416457009
        ],
        [
          -0.25823710693037993,
          0.6697133491850982
        ],
        [
          -0.5466703437937928,
          0.5649623718459478
        ],
        [
          -0.8352742671908417,
          0.6792630490373928
        ],
        [
          0.4299737168100537,
          -0.823461106895311
        ]
      ],
      "singular_values": [
        2.077300827157568,
        1.0754407920415316,
        0.649895378277958,
        3.226049162250801e-11,
        8.714868324283609e-16,
        7.953356832006349e-16,
        5.119804278247452e-16,
        7.360768783758829e-17,
        4.521426751333589e-17,
        1.8858853204783318e-17,
        6.645379276883455e-28,
        3.603613498524676e-31
      ],
      "smallest_retained": 0.649895378277958,
      "largest_discarded": 3.226049162250801e-11,
      "max_unitarity_error": 2.1276647622037548e-10,
      "max_trace_error": 8.699119202763024e-11
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 202,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          0.814414975565817,
          0.34620367326750934
        ],
        [
          0.7908375413355648,
          0.5727270170957426
        ],
        [
          0.5310500679001362,
          -0.682217906000034
        ],
        [
          -0.7906139878885274,
          -0.5421066302322493
        ],
        [
          -0.09599551578139676,
          -0.19254661062411826
        ],
        [
          -0.7139448473824734,
          0.13167277123965127
        ],
        [
          0.12382755766825682,
          -0.7677228802902967
        ],
        [
          -0.6159581724003551,
          0.6178884355709189
        ],
        [
          -0.5782570752960294,
          0.32933857514694465
        ],
        [
          0.5825221755496974,
          -0.5805182574887755
        ],
        [
          -0.8725824503052779,
          0.7356820240301423
        ],
        [
          0.6800216827780132,
          -0.6837527263350538
        ]
      ],
      "singular_values": [
        3.2459509291663853,
        1.4373905569291696,
        1.2782230847117957,
        5.0271094611163814e-11,
        6.654395330156988e-16,
        5.351054599988307e-16,
        3.433840157457871e-16,
        1.1838835335216738e-16,
        1.0863356617702515e-16,
        5.467069556111492e-17,
        9.128603827815301e-27,
        3.329400947203675e-32
      ],
      "smallest_retained": 1.2782230847117957,
      "largest_discarded": 5.0271094611163814e-11,
      "max_unitarity_error": 1.3309397178816038e-10,
      "max_trace_error": 1.4332363074136403e-10
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 303,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.7313087684773525,
        0.6378775254343373,
        0.4877702922268119,
        2.4232765616248212e-11,
        6.676162069761101e-16,
        4.1991440950428764e-16,
        1.5907387852179633e-16,
        7.958854809272768e-17,
        2.1562674873523717e-17,
        5.9614435345545845e-18,
        8.119971802185512e-28,
        6.85337926520915e-32
      ],
      "smallest_retained": 0.4877702922268119,
      "largest_discarded": 2.4232765616248212e-11,
      "max_unitarity_error": 1.123105354486874e-10,
      "max_trace_error": 5.759254184678764e-11
    },
    {
      "dims": [
        1,
        1,
        1,
        1
      ],
      "seed": 303,
      "rtol": 1e-12,
      "atol": 5e-14,
      "rank": 3,
      "target": 3,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.7313087685033348,
        0.6378775254536029,
        0.4877702922295613,
        2.632363683380883e-13,
        6.872235616151553e-16,
        3.9403058341217984e-16,
        1.8970172846494244e-16,
        7.178767102501977e-17,
        2.1687383770109233e-17,
        1.8450017056345973e-17,
        3.9754743518419e-30,
        5.752069482691279e-32
      ],
      "smallest_retained": 0.4877702922295613,
      "largest_discarded": 2.632363683380883e-13,
      "max_unitarity_error": 1.2732129858086118e-12,
      "max_trace_error": 6.034062228606074e-13
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 101,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.6902095365896748,
          -0.00902675500252359
        ],
        [
          -0.35893232298526123,
          0.7013223630876757
        ],
        [
          -0.0700495703474251,
          -0.5464640832458718
        ],
        [
          -0.1390544495662953,
          -0.5547735596559678
        ],
        [
          0.40778666553818677,
          0.9440518891014567
        ],
        [
          0.21688613402505985,
          -0.5248651583313544
        ],
        [
          0.6241126290597172,
          -0.27030940029246686
        ],
        [
          -0.8236935060230521,
          -0.6925743416457009
        ],
        [
          -0.25823710693037993,
          0.6697133491850982
        ],
        [
          -0.5466703437937928,
          0.5649623718459478
        ],
        [
          -0.8352742671908417,
          0.6792630490373928
        ],
        [
          0.4299737168100537,
          -0.823461106895311
        ]
      ],
      "singular_values": [
        3.3539242563886553,
        1.862659752767741,
        1.0957356371589084,
        0.9298740597253328,
        0.6622907980492005,
        0.18147977570962173,
        0.09201569118477901,
        1.7618772628632076e-12,
        5.77391199673314e-16,
        4.4224545833346415e-16,
        3.7250765302765184e-16,
        2.9049376554820156e-16
      ],
      "smallest_retained": 0.09201569118477901,
      "largest_discarded": 1.7618772628632076e-12,
      "max_unitarity_error": 1.2618204680908816e-10,
      "max_trace_error": 1.9715562515942415e-11
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 202,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          0.814414975565817,
          0.34620367326750934
        ],
        [
          0.7908375413355648,
          0.5727270170957426
        ],
        [
          0.5310500679001362,
          -0.682217906000034
        ],
        [
          -0.7906139878885274,
          -0.5421066302322493
        ],
        [
          -0.09599551578139676,
          -0.19254661062411826
        ],
        [
          -0.7139448473824734,
          0.13167277123965127
        ],
        [
          0.12382755766825682,
          -0.7677228802902967
        ],
        [
          -0.6159581724003551,
          0.6178884355709189
        ],
        [
          -0.5782570752960294,
          0.32933857514694465
        ],
        [
          0.5825221755496974,
          -0.5805182574887755
        ],
        [
          -0.8725824503052779,
          0.7356820240301423
        ],
        [
          0.6800216827780132,
          -0.6837527263350538
        ]
      ],
      "singular_values": [
        2.2653140887340184,
        1.4602396446598345,
        0.6514498671131773,
        0.5689423035950423,
        0.36960277908751527,
        0.24333428478993685,
        0.18979477995853292,
        3.577219506068e-12,
        4.89650213329571e-16,
        3.287911317927301e-16,
        2.6666878500817203e-16,
        9.847318138831972e-17
      ],
      "smallest_retained": 0.18979477995853292,
      "largest_discarded": 3.577219506068e-12,
      "max_unitarity_error": 1.233355981494047e-10,
      "max_trace_error": 2.774952490015172e-11
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 303,
      "rtol": 1e-10,
      "atol": 5.0000000000000005e-12,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.6098861194625311,
        1.183169166393045,
        0.7509767658401076,
        0.5264135070704749,
        0.34991434566385926,
        0.1623527390500565,
        0.14517430670021694,
        2.922054724571289e-12,
        4.582523993184116e-16,
        3.4259179479748583e-16,
        2.1491798273219785e-16,
        1.1860366172391398e-16
      ],
      "smallest_retained": 0.14517430670021694,
      "largest_discarded": 2.922054724571289e-12,
      "max_unitarity_error": 6.907871129338646e-11,
      "max_trace_error": 8.248735028366555e-12
    },
    {
      "dims": [
        2,
        2
      ],
      "seed": 303,
      "rtol": 1e-12,
      "atol": 5e-14,
      "rank": 7,
      "target": 7,
      "base": [
        0.2,
        0.3
      ],
      "points": [
        [
          -0.5612935509188504,
          -0.01237164582921535
        ],
        [
          -0.7829633907827287,
          0.6864875949475802
        ],
        [
          -0.22315447339434225,
          0.9400607425509884
        ],
        [
          0.27846781781140395,
          -0.7379778628024922
        ],
        [
          0.21845480913757842,
          0.682860873065356
        ],
        [
          0.37065722813366286,
          0.08532061986511086
        ],
        [
          0.2829571599146925,
          -0.6681830249840737
        ],
        [
          -0.17554600183030744,
          -0.9669776371930952
        ],
        [
          -0.22350927068763915,
          -0.5531808283525954
        ],
        [
          -0.12656998618973536,
          -0.6076232709969724
        ],
        [
          0.8241782348314985,
          -0.21787090133827602
        ],
        [
          -0.907038753942002,
          -0.5715661342703922
        ]
      ],
      "singular_values": [
        1.6098861194723821,
        1.1831691664009352,
        0.7509767658437719,
        0.5264135070781841,
        0.34991434566534346,
        0.16235273904994546,
        0.14517430670235854,
        3.092686607200448e-14,
        4.447398886145479e-16,
        3.375119361091277e-16,
        2.2408491320920487e-16,
        1.0498603612691716e-16
      ],
      "smallest_retained": 0.14517430670235854,
      "largest_discarded": 3.092686607200448e-14,
      "max_unitarity_error": 7.228555301563122e-13,
      "max_trace_error": 8.593126385695959e-14
    }
  ]
}


==> anc/hol-alg-sm-v3/results/manifest.json <==
{
  "suite": "hol-alg-sm-v3",
  "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]",
  "platform": "macOS-14.6.1-arm64-arm-64bit",
  "numpy": "2.5.3",
  "scipy": "1.18.1",
  "command": [
    "/Users/zanardi/.cache/codex-runtimes/codex-primary-runtime/dependencies/python/bin/python3",
    "ancillary/hol-alg-sm-v3/run_checks.py",
    "--output",
    "ancillary/hol-alg-sm-v3/results",
    "--manuscript-root",
    "."
  ],
  "source_sha256": {
    "algebra_types.py": "007f07feefb4ed9256893f9029143d850df236cbd905837192f764ddafe4f208",
    "based_curvature.py": "11a40dd2a8adb2ae4ff07ab4af5d84e2302910d40b3b3f9f15d85d2cba9218a5",
    "common.py": "61e0e0d4a96fe91cc455c0fe87978830678d5fb38633a0043f8151145279097a",
    "regression_controls.py": "ee29108d2772491e419a03e987a339b0af22ac6b977b877e50e94d19bce3d340",
    "run_checks.py": "dcfc0e3c87f80f1c0d24acea6c31bd337a61c4056730d8f8350662570e4b6724",
    "sector_examples.py": "bedc56d2569cb900572a83e2de30a53c064d7a1f4c547f9951c1ab4ec0d74e31",
    "tensor_topology.py": "c6bd902e1761867c7bf63abf46e01312ccfb9c7c9cad1a9405b1966a7f6c56c9",
    "transport.py": "bc6b6cadbbd375750dc15c39860f7aae929106c4b44a54ff59e818a20f55f2ed",
    "README.md": "9b73ee464aa2eaea92b5a388ec5d59c52fb512b1cc44ffaaae4924df952a2562",
    "requirements.txt": "6e69ffe6f7841e5d8aea3f05a4bf77c60055d3b0717fcccbb31fd19647e07b7b",
    "manuscript-provenance.json": "b86e9836e2f7e6d43c84d530c7fb1e2587f8e7a3bbc578d929b02d803e7fda9a"
  },
  "runs": [
    {
      "script": "algebra_types.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 1.187,
      "log_sha256": "8811ba47386afb6897f757ae3b0598004e411bb507aa35c9c5451624de51c25b",
      "result_sha256": "8811ba47386afb6897f757ae3b0598004e411bb507aa35c9c5451624de51c25b"
    },
    {
      "script": "tensor_topology.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 0.287,
      "log_sha256": "cf5d9617aafe2a682b022e5f9fe19e1c3a65517246027b5405be8733c7220d5b",
      "result_sha256": "cf5d9617aafe2a682b022e5f9fe19e1c3a65517246027b5405be8733c7220d5b"
    },
    {
      "script": "transport.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 0.408,
      "log_sha256": "080979ab12b297edc5e97a39af4860b5723cc7c5542a4b739e0244fba7aa26f6",
      "result_sha256": "080979ab12b297edc5e97a39af4860b5723cc7c5542a4b739e0244fba7aa26f6"
    },
    {
      "script": "sector_examples.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 0.234,
      "log_sha256": "bdb4931a23421dc8656730f1a6f81405a2d936df800b63b1a367d47fa9d2e6fc",
      "result_sha256": "bdb4931a23421dc8656730f1a6f81405a2d936df800b63b1a367d47fa9d2e6fc"
    },
    {
      "script": "based_curvature.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 2.402,
      "log_sha256": "07d106294aab3a5ff18fa6e974da2690db5a4d6f5b27598717f83b6cc20443e4",
      "result_sha256": "07d106294aab3a5ff18fa6e974da2690db5a4d6f5b27598717f83b6cc20443e4"
    },
    {
      "script": "regression_controls.py",
      "exit_code": 0,
      "passed": true,
      "seconds": 0.406,
      "log_sha256": "56ffdec2e48a6ff2dba68aab596191a9f7106fd56a6360374387a2e916bce7bd",
      "result_sha256": "56ffdec2e48a6ff2dba68aab596191a9f7106fd56a6360374387a2e916bce7bd"
    }
  ],
  "manuscript_sha256": {
    "Hol-Alg-PRL.tex": "84fd07c7fce757f243c8fc4c3f2f9a912b0df23f62fb607ca8236cc273e3da45",
    "Hol-Alg-PRL-SM.tex": "651b7b70eae99cb275c12c7d656ebfa23cb2926dbc2fae8c50d6835cb7803ad3"
  },
  "passed": true
}


==> anc/hol-alg-sm-v3/results/regression_controls.json <==
{
  "seed": 20260921,
  "true_dimension": 1,
  "natural_pooled_dimension": 1,
  "gauge_changed_pooled_dimension": 7,
  "corrected_common_base_rank": 1,
  "corrected_singular_values": [
    0.4864419672908965,
    3.872709859111052e-13,
    3.41533577937661e-14,
    2.3961005925989526e-14,
    1.746243424335858e-14,
    1.0808439590512793e-14,
    2.5757014688111845e-17,
    1.9970306613038927e-17,
    1.2204053785274244e-17,
    7.403372888944637e-18,
    4.720406609004463e-18,
    3.790479907030252e-18
  ],
  "max_gauge_covariance_error": 4.764642466565335e-13,
  "gauge_covariance_tolerance": 1e-08,
  "rank_tolerance": 1e-07,
  "finite_log_true_dimension": 1,
  "finite_log_span_dimension": 2
}


==> anc/hol-alg-sm-v3/results/regression_controls.log <==
{
  "seed": 20260921,
  "true_dimension": 1,
  "natural_pooled_dimension": 1,
  "gauge_changed_pooled_dimension": 7,
  "corrected_common_base_rank": 1,
  "corrected_singular_values": [
    0.4864419672908965,
    3.872709859111052e-13,
    3.41533577937661e-14,
    2.3961005925989526e-14,
    1.746243424335858e-14,
    1.0808439590512793e-14,
    2.5757014688111845e-17,
    1.9970306613038927e-17,
    1.2204053785274244e-17,
    7.403372888944637e-18,
    4.720406609004463e-18,
    3.790479907030252e-18
  ],
  "max_gauge_covariance_error": 4.764642466565335e-13,
  "gauge_covariance_tolerance": 1e-08,
  "rank_tolerance": 1e-07,
  "finite_log_true_dimension": 1,
  "finite_log_span_dimension": 2
}


==> anc/hol-alg-sm-v3/results/sector_examples.json <==
{
  "rank_tolerance": 1e-09,
  "residual_tolerance": 1e-12,
  "stabilizer_cases": [
    {
      "syndrome_sectors": 2,
      "logical_dimension": 1,
      "horizontal_dimension": 2,
      "curvature_rank": 1,
      "target": 1
    },
    {
      "syndrome_sectors": 2,
      "logical_dimension": 2,
      "horizontal_dimension": 8,
      "curvature_rank": 7,
      "target": 7
    },
    {
      "syndrome_sectors": 4,
      "logical_dimension": 1,
      "horizontal_dimension": 12,
      "curvature_rank": 3,
      "target": 3
    },
    {
      "syndrome_sectors": 2,
      "logical_dimension": 4,
      "horizontal_dimension": 32,
      "curvature_rank": 31,
      "target": 31
    },
    {
      "syndrome_sectors": 4,
      "logical_dimension": 2,
      "horizontal_dimension": 48,
      "curvature_rank": 15,
      "target": 15
    },
    {
      "syndrome_sectors": 8,
      "logical_dimension": 1,
      "horizontal_dimension": 56,
      "curvature_rank": 7,
      "target": 7
    }
  ],
  "equal_type_exchanges": [
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          3
        ],
        [
          2,
          3
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    }
  ]
}


==> anc/hol-alg-sm-v3/results/sector_examples.log <==
{
  "rank_tolerance": 1e-09,
  "residual_tolerance": 1e-12,
  "stabilizer_cases": [
    {
      "syndrome_sectors": 2,
      "logical_dimension": 1,
      "horizontal_dimension": 2,
      "curvature_rank": 1,
      "target": 1
    },
    {
      "syndrome_sectors": 2,
      "logical_dimension": 2,
      "horizontal_dimension": 8,
      "curvature_rank": 7,
      "target": 7
    },
    {
      "syndrome_sectors": 4,
      "logical_dimension": 1,
      "horizontal_dimension": 12,
      "curvature_rank": 3,
      "target": 3
    },
    {
      "syndrome_sectors": 2,
      "logical_dimension": 4,
      "horizontal_dimension": 32,
      "curvature_rank": 31,
      "target": 31
    },
    {
      "syndrome_sectors": 4,
      "logical_dimension": 2,
      "horizontal_dimension": 48,
      "curvature_rank": 15,
      "target": 15
    },
    {
      "syndrome_sectors": 8,
      "logical_dimension": 1,
      "horizontal_dimension": 56,
      "curvature_rank": 7,
      "target": 7
    }
  ],
  "equal_type_exchanges": [
    {
      "type": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          1,
          2
        ],
        [
          1,
          2
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          1
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    },
    {
      "type": [
        [
          2,
          3
        ],
        [
          2,
          3
        ]
      ],
      "residuals": {
        "horizontal": 0.0,
        "endpoint": 0.0,
        "exchange": 0.0,
        "determinant": 0.0,
        "algebra_closure": 0.0
      }
    }
  ]
}


==> anc/hol-alg-sm-v3/results/tensor_topology.json <==
{
  "seed": 7,
  "residual_tolerance": 1e-10,
  "component_tolerance": 1e-09,
  "cases": [
    {
      "dimensions": [
        2,
        2
      ],
      "gcd": 2,
      "horizontal": 5.205821660557406e-16,
      "factorization": 1.1904164355239135e-15,
      "determinant": 2.7487830685268716e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        3
      ],
      "gcd": 1,
      "horizontal": 1.1384151468089294e-15,
      "factorization": 1.5339240838934267e-15,
      "determinant": 5.203855855232738e-15,
      "winding": -0.9999999999999994,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        2
      ],
      "gcd": 1,
      "horizontal": 4.278003434493995e-18,
      "factorization": 1.291529296932046e-15,
      "determinant": 2.871729796110028e-15,
      "winding": -1.0,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        3
      ],
      "gcd": 3,
      "horizontal": 1.1862560052122012e-15,
      "factorization": 1.4521062932332256e-15,
      "determinant": 3.3325189318763902e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        false,
        true,
        false,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        4
      ],
      "gcd": 2,
      "horizontal": 7.999030426107408e-16,
      "factorization": 1.3685418099589887e-15,
      "determinant": 2.865687575934818e-15,
      "winding": -1.0,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        4,
        2
      ],
      "gcd": 2,
      "horizontal": 4.652533242907896e-16,
      "factorization": 1.1957758903651856e-15,
      "determinant": 2.286089127109703e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        4,
        4
      ],
      "gcd": 4,
      "horizontal": 7.185558546940963e-16,
      "factorization": 1.849020422979725e-15,
      "determinant": 3.356474311340335e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        false,
        false,
        true,
        false,
        false,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        5
      ],
      "gcd": 1,
      "horizontal": 8.970699259826598e-16,
      "factorization": 1.6097345589686941e-15,
      "determinant": 5.23154407435766e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        4
      ],
      "gcd": 1,
      "horizontal": 9.180046957016153e-16,
      "factorization": 1.6528069864306532e-15,
      "determinant": 3.3752423330835634e-15,
      "winding": -1.0,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        4,
        6
      ],
      "gcd": 2,
      "horizontal": 1.5102804616299277e-15,
      "factorization": 2.573958081115208e-15,
      "determinant": 3.983148734873176e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        6,
        4
      ],
      "gcd": 2,
      "horizontal": 4.6891684555517665e-16,
      "factorization": 2.2658895531158534e-15,
      "determinant": 3.879828404108954e-15,
      "winding": -0.9999999999999999,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        5,
        5
      ],
      "gcd": 5,
      "horizontal": 1.0033516386316225e-15,
      "factorization": 2.205530165204006e-15,
      "determinant": 4.189174380091603e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        false,
        false,
        false,
        false,
        true,
        false,
        false,
        false,
        false,
        true
      ]
    }
  ],
  "splitting_gcds": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20
  ]
}


==> anc/hol-alg-sm-v3/results/tensor_topology.log <==
{
  "seed": 7,
  "residual_tolerance": 1e-10,
  "component_tolerance": 1e-09,
  "cases": [
    {
      "dimensions": [
        2,
        2
      ],
      "gcd": 2,
      "horizontal": 5.205821660557406e-16,
      "factorization": 1.1904164355239135e-15,
      "determinant": 2.7487830685268716e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        3
      ],
      "gcd": 1,
      "horizontal": 1.1384151468089294e-15,
      "factorization": 1.5339240838934267e-15,
      "determinant": 5.203855855232738e-15,
      "winding": -0.9999999999999994,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        2
      ],
      "gcd": 1,
      "horizontal": 4.278003434493995e-18,
      "factorization": 1.291529296932046e-15,
      "determinant": 2.871729796110028e-15,
      "winding": -1.0,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        3
      ],
      "gcd": 3,
      "horizontal": 1.1862560052122012e-15,
      "factorization": 1.4521062932332256e-15,
      "determinant": 3.3325189318763902e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        false,
        true,
        false,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        4
      ],
      "gcd": 2,
      "horizontal": 7.999030426107408e-16,
      "factorization": 1.3685418099589887e-15,
      "determinant": 2.865687575934818e-15,
      "winding": -1.0,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        4,
        2
      ],
      "gcd": 2,
      "horizontal": 4.652533242907896e-16,
      "factorization": 1.1957758903651856e-15,
      "determinant": 2.286089127109703e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        4,
        4
      ],
      "gcd": 4,
      "horizontal": 7.185558546940963e-16,
      "factorization": 1.849020422979725e-15,
      "determinant": 3.356474311340335e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        false,
        false,
        true,
        false,
        false,
        false,
        true
      ]
    },
    {
      "dimensions": [
        2,
        5
      ],
      "gcd": 1,
      "horizontal": 8.970699259826598e-16,
      "factorization": 1.6097345589686941e-15,
      "determinant": 5.23154407435766e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        3,
        4
      ],
      "gcd": 1,
      "horizontal": 9.180046957016153e-16,
      "factorization": 1.6528069864306532e-15,
      "determinant": 3.3752423330835634e-15,
      "winding": -1.0,
      "power_memberships": [
        true,
        true
      ]
    },
    {
      "dimensions": [
        4,
        6
      ],
      "gcd": 2,
      "horizontal": 1.5102804616299277e-15,
      "factorization": 2.573958081115208e-15,
      "determinant": 3.983148734873176e-15,
      "winding": -0.9999999999999997,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        6,
        4
      ],
      "gcd": 2,
      "horizontal": 4.6891684555517665e-16,
      "factorization": 2.2658895531158534e-15,
      "determinant": 3.879828404108954e-15,
      "winding": -0.9999999999999999,
      "power_memberships": [
        false,
        true,
        false,
        true
      ]
    },
    {
      "dimensions": [
        5,
        5
      ],
      "gcd": 5,
      "horizontal": 1.0033516386316225e-15,
      "factorization": 2.205530165204006e-15,
      "determinant": 4.189174380091603e-15,
      "winding": -1.0000000000000002,
      "power_memberships": [
        false,
        false,
        false,
        false,
        true,
        false,
        false,
        false,
        false,
        true
      ]
    }
  ],
  "splitting_gcds": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20
  ]
}


==> anc/hol-alg-sm-v3/results/transport.json <==
{
  "rtol": 1e-11,
  "atol": 5e-13,
  "loop_tolerance": 1e-09,
  "expectation_tolerance": 1e-12,
  "qubit_solid_angle_error": 1.6439586457425625e-11,
  "flat_Z4_error": 6.6377505843153094e-12,
  "squares": [
    {
      "case": "two_qubits",
      "rows": [
        {
          "epsilon": 0.08,
          "exact_error": 2.220717083251841e-16,
          "leading_error": 0.0001090869417071191,
          "determinant_error": 4.440934823401225e-16,
          "hamiltonian_closure": 6.661338147750939e-16
        },
        {
          "epsilon": 0.04,
          "exact_error": 2.220462989844635e-16,
          "leading_error": 6.8244824661823266e-06,
          "determinant_error": 4.440894308035157e-16,
          "hamiltonian_closure": 0.0
        },
        {
          "epsilon": 0.02,
          "exact_error": 2.168404344971009e-19,
          "leading_error": 4.266325346337963e-07,
          "determinant_error": 1.1266170214254974e-20,
          "hamiltonian_closure": 0.0
        },
        {
          "epsilon": 0.01,
          "exact_error": 0.0,
          "leading_error": 2.6666133338442335e-08,
          "determinant_error": 2.2204460492868364e-16,
          "hamiltonian_closure": 0.0
        }
      ],
      "halving_error_ratios": [
        15.98464678423348,
        15.996160424193105,
        15.999040026502675
      ]
    },
    {
      "case": "qubit_qutrit",
      "rows": [
        {
          "epsilon": 0.08,
          "exact_error": 1.575286397907623e-16,
          "leading_error": 8.300635750360332e-05,
          "determinant_error": 2.220482433553488e-16
        },
        {
          "epsilon": 0.04,
          "exact_error": 1.5711255231021738e-16,
          "leading_error": 1.031427589153236e-05,
          "determinant_error": 1.4444767057970935e-18
        },
        {
          "epsilon": 0.02,
          "exact_error": 3.861683188729076e-18,
          "leading_error": 1.2853080892194898e-06,
          "determinant_error": 2.2204482254057306e-16
        },
        {
          "epsilon": 0.01,
          "exact_error": 1.570136098069277e-16,
          "leading_error": 1.6041092934751173e-07,
          "determinant_error": 1.6067306609034876e-19
        }
      ],
      "halving_error_ratios": [
        8.047715455405694,
        8.024749846393451,
        8.01259673793809
      ]
    }
  ],
  "expectation_range_error": 0.0,
  "expectation_outside_difference": 4.0
}


==> anc/hol-alg-sm-v3/results/transport.log <==
{
  "rtol": 1e-11,
  "atol": 5e-13,
  "loop_tolerance": 1e-09,
  "expectation_tolerance": 1e-12,
  "qubit_solid_angle_error": 1.6439586457425625e-11,
  "flat_Z4_error": 6.6377505843153094e-12,
  "squares": [
    {
      "case": "two_qubits",
      "rows": [
        {
          "epsilon": 0.08,
          "exact_error": 2.220717083251841e-16,
          "leading_error": 0.0001090869417071191,
          "determinant_error": 4.440934823401225e-16,
          "hamiltonian_closure": 6.661338147750939e-16
        },
        {
          "epsilon": 0.04,
          "exact_error": 2.220462989844635e-16,
          "leading_error": 6.8244824661823266e-06,
          "determinant_error": 4.440894308035157e-16,
          "hamiltonian_closure": 0.0
        },
        {
          "epsilon": 0.02,
          "exact_error": 2.168404344971009e-19,
          "leading_error": 4.266325346337963e-07,
          "determinant_error": 1.1266170214254974e-20,
          "hamiltonian_closure": 0.0
        },
        {
          "epsilon": 0.01,
          "exact_error": 0.0,
          "leading_error": 2.6666133338442335e-08,
          "determinant_error": 2.2204460492868364e-16,
          "hamiltonian_closure": 0.0
        }
      ],
      "halving_error_ratios": [
        15.98464678423348,
        15.996160424193105,
        15.999040026502675
      ]
    },
    {
      "case": "qubit_qutrit",
      "rows": [
        {
          "epsilon": 0.08,
          "exact_error": 1.575286397907623e-16,
          "leading_error": 8.300635750360332e-05,
          "determinant_error": 2.220482433553488e-16
        },
        {
          "epsilon": 0.04,
          "exact_error": 1.5711255231021738e-16,
          "leading_error": 1.031427589153236e-05,
          "determinant_error": 1.4444767057970935e-18
        },
        {
          "epsilon": 0.02,
          "exact_error": 3.861683188729076e-18,
          "leading_error": 1.2853080892194898e-06,
          "determinant_error": 2.2204482254057306e-16
        },
        {
          "epsilon": 0.01,
          "exact_error": 1.570136098069277e-16,
          "leading_error": 1.6041092934751173e-07,
          "determinant_error": 1.6067306609034876e-19
        }
      ],
      "halving_error_ratios": [
        8.047715455405694,
        8.024749846393451,
        8.01259673793809
      ]
    }
  ],
  "expectation_range_error": 0.0,
  "expectation_outside_difference": 4.0
}


==> anc/hol-alg-sm-v3/run_checks.py <==
"""Run the explicitly versioned suite and retain outputs and a hash manifest."""
import argparse
import hashlib
import json
import os
from pathlib import Path
import platform
import subprocess
import sys
import time

if not __debug__:
    raise SystemExit('Run this suite without Python optimization (-O).')

HERE = Path(__file__).resolve().parent
SCRIPTS = ['algebra_types.py','tensor_topology.py','transport.py',
           'sector_examples.py','based_curvature.py','regression_controls.py']
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output',type=Path,default=HERE/'results')
parser.add_argument('--manuscript-root',type=Path,
                    help='Optional directory containing the two active TeX sources.')
args = parser.parse_args()
out = args.output.resolve(); out.mkdir(parents=True,exist_ok=True)
env = dict(os.environ,HOL_ALG_OUTPUT_DIR=str(out),OPENBLAS_NUM_THREADS='1',
           OMP_NUM_THREADS='1',VECLIB_MAXIMUM_THREADS='1')

def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

import numpy
import scipy
manifest = dict(suite='hol-alg-sm-v3',python=sys.version,platform=platform.platform(),
                numpy=numpy.__version__,scipy=scipy.__version__,
                command=[sys.executable,*sys.argv],
                source_sha256={p.name:sha(p) for p in sorted(HERE.glob('*.py'))},
                runs=[])
for filename in ['README.md','requirements.txt','manuscript-provenance.json']:
    p = HERE/filename
    if p.exists():
        manifest['source_sha256'][filename] = sha(p)
if args.manuscript_root is not None:
    manifest['manuscript_sha256'] = {
        name:sha(args.manuscript_root/name)
        for name in ['Hol-Alg-PRL.tex','Hol-Alg-PRL-SM.tex']}
    provenance = HERE/'manuscript-provenance.json'
    if provenance.exists():
        require_hashes = json.loads(provenance.read_text())['manuscript_sha256']
        if manifest['manuscript_sha256'] != require_hashes:
            raise SystemExit('Manuscript hashes differ from the release provenance.')
elif (HERE/'manuscript-provenance.json').exists():
    manifest['declared_manuscript_sha256'] = json.loads(
        (HERE/'manuscript-provenance.json').read_text())['manuscript_sha256']

failed = False
for script in SCRIPTS:
    started = time.monotonic()
    started_ns = time.time_ns()
    logfile = out/(Path(script).stem+'.log')
    result_file = out/(Path(script).stem+'.json')
    print('Running '+script,flush=True)
    try:
        with logfile.open('w') as f:
            result = subprocess.run([sys.executable,str(HERE/script)],env=env,cwd=HERE,
                                    stdout=f,stderr=subprocess.STDOUT,timeout=600)
        code = result.returncode
    except subprocess.TimeoutExpired:
        code = 'timeout'
    # Results must be from this run; each successful program writes its own JSON.
    valid_output = result_file.exists() and result_file.stat().st_mtime_ns >= started_ns
    if code == 0 and valid_output:
        try:
            json.loads(result_file.read_text())
        except (ValueError,OSError):
            valid_output = False
    passed = code == 0 and valid_output
    failed |= not passed
    entry = dict(script=script,exit_code=code,passed=passed,
                 seconds=round(time.monotonic()-started,3),log_sha256=sha(logfile))
    if result_file.exists():
        entry['result_sha256'] = sha(result_file)
    manifest['runs'].append(entry)
    (out/'manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
    print(('PASS ' if passed else 'FAIL ')+script,flush=True)

manifest['passed'] = not failed
(out/'manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
print(f'{len(SCRIPTS)} programs completed; failures: {sum(not x["passed"] for x in manifest["runs"])}')
raise SystemExit(1 if failed else 0)


==> anc/hol-alg-sm-v3/sector_examples.py <==
"""Six stabilizer block patterns and five matched-sector exchanges."""
import itertools
import numpy as np
from scipy.linalg import expm
from common import canonical, emit, project, require

def rv(a):
    return np.r_[a.real.ravel(), a.imag.ravel()]

def block_projection(a, q, m):
    result = np.zeros_like(a)
    for x in range(q):
        sl = slice(x*m, (x+1)*m)
        result[sl, sl] = a[sl, sl]
    return result

def normalizer_projection(a, types):
    result = np.zeros_like(a)
    off = 0
    for n, m in types:
        sl = slice(off, off+n*m)
        b = a[sl, sl].reshape(n, m, n, m)
        pa = np.kron(np.eye(n)/n, np.trace(b, axis1=0, axis2=2))
        pap = np.kron(np.trace(b, axis1=1, axis2=3), np.eye(m)/m)
        result[sl, sl] = pa+pap-np.trace(a[sl, sl])*np.eye(n*m)/(n*m)
        off += n*m
    return result

records = []
for q, m in [(2,1), (2,2), (4,1), (2,4), (4,2), (8,1)]:
    d = q*m
    horizontal = []
    for i, j in itertools.combinations(range(d), 2):
        if i//m == j//m:
            continue
        a = np.zeros((d,d), complex)
        a[i,j] = 1
        a[j,i] = -1
        horizontal.append(a)
        b = np.zeros((d,d), complex)
        b[i,j] = b[j,i] = 1j
        horizontal.append(b)
    brackets = [rv(block_projection(a@b-b@a,q,m))
                for a,b in itertools.combinations(horizontal,2)]
    rank = int(np.linalg.matrix_rank(brackets, tol=1e-9))
    require(rank == q*m*m-1, 'stabilizer curvature rank')
    a = np.arange(d*d).reshape(d,d).astype(complex)
    require(np.linalg.norm(normalizer_projection(a,[(m,1)]*q)-block_projection(a,q,m)) < 1e-12, 'syndrome gauge projection')
    require(np.linalg.norm(normalizer_projection(a,[(1,m)]*q)-block_projection(a,q,m)) < 1e-12, 'commutant gauge projection')
    records.append(dict(syndrome_sectors=q, logical_dimension=m,
                        horizontal_dimension=len(horizontal),
                        curvature_rank=rank, target=q*m*m-1))

exchanges = []
for n, m, spectators in [(1,1,[]),(1,2,[]),(2,1,[(1,1)]),
                          (2,2,[(1,1)]),(2,3,[])]:
    types = [(n,m),(n,m)] + spectators
    size = n*m
    d = sum(a*b for a,b in types)
    coupling = np.zeros((d,d),complex)
    coupling[:size,size:2*size] = np.eye(size)
    coupling[size:2*size,:size] = np.eye(size)
    generator = -0.5j*np.pi*coupling
    endpoint = expm(generator)
    target = np.eye(d,dtype=complex)
    target[:2*size,:2*size] = -1j*coupling[:2*size,:2*size]
    p0 = np.zeros((d,d),complex)
    p0[:size,:size] = np.eye(size)
    p1 = np.zeros((d,d),complex)
    p1[size:2*size,size:2*size] = np.eye(size)
    residuals = dict(horizontal=float(np.linalg.norm(normalizer_projection(generator,types))),
                     endpoint=float(np.linalg.norm(endpoint-target)),
                     exchange=float(np.linalg.norm(endpoint@p0@endpoint.conj().T-p1)),
                     determinant=float(abs(np.linalg.det(endpoint)-1)))
    closure = []
    for observable in canonical(types):
        transported = endpoint@observable@endpoint.conj().T
        closure.append(np.linalg.norm(transported-project(transported,types,'A')))
    residuals['algebra_closure'] = float(max(closure))
    require(max(residuals.values()) < 1e-12, 'sector-exchange residual')
    exchanges.append(dict(type=types, residuals=residuals))

emit("sector_examples",dict(rank_tolerance=1e-9,residual_tolerance=1e-12,stabilizer_cases=records,equal_type_exchanges=exchanges))


==> anc/hol-alg-sm-v3/tensor_topology.py <==
"""Controlled phases, winding and central cosets on twelve tensor types."""
from math import gcd
import numpy as np
from scipy.linalg import expm
from common import emit, require

SEED = 7
rng = np.random.default_rng(SEED)
types = [(2,2),(2,3),(3,2),(3,3),(2,4),(4,2),(4,4),(2,5),(3,4),(4,6),(6,4),(5,5)]

def rank_one(n):
    v = rng.normal(size=n)+1j*rng.normal(size=n); v /= np.linalg.norm(v)
    return np.outer(v,v.conj())

def in_identity_component(V,W,n,m):
    k = gcd(n,m)
    return bool(abs(np.linalg.det(V)**(m//k)*np.linalg.det(W)**(n//k)-1) < 1e-9)

records = []
for n,m in types:
    d = n*m; k = gcd(n,m)
    P,Q = rank_one(n),rank_one(m)
    generator = 2j*np.pi*np.kron(P-np.eye(n)/n,Q-np.eye(m)/m)
    shaped = generator.reshape(n,m,n,m)
    horizontal = max(np.linalg.norm(np.trace(shaped,axis1=0,axis2=2)),
                     np.linalg.norm(np.trace(shaped,axis1=1,axis2=3)))
    def gauge(t):
        return np.exp(2j*np.pi*t/d)*np.kron(expm(-2j*np.pi*t*P/m),expm(-2j*np.pi*t*Q/n))
    factorization = max(np.linalg.norm(expm(t*generator)-expm(2j*np.pi*t*np.kron(P,Q))@gauge(t))
                        for t in [.3,.77,1.])
    ts = np.linspace(0,1,401)
    dets = np.array([np.linalg.det(gauge(t)) for t in ts])
    winding = float(np.sum(np.angle(dets[1:]/dets[:-1]))/(2*np.pi))
    determinant = float(np.max(np.abs(dets-np.exp(-2j*np.pi*ts))))
    require(max(horizontal,factorization,determinant,abs(winding+1)) < 1e-10,
            f'{n,m}: controlled-phase residual')
    memberships = []
    for j in range(1,2*k+1):
        V = np.exp(2j*np.pi*j/d)*expm(-2j*np.pi*j*P/m)
        W = expm(-2j*np.pi*j*Q/n)
        value = in_identity_component(V,W,n,m)
        require(value == (j%k == 0),f'{n,m}: winding component {j}')
        memberships.append(value)
    for j in range(k+1):
        require(in_identity_component(np.exp(2j*np.pi*j/d)*np.eye(n),np.eye(m),n,m)
                == (j%k == 0),f'{n,m}: central coset {j}')
    records.append(dict(dimensions=[n,m],gcd=k,horizontal=float(horizontal),
                        factorization=float(factorization),determinant=determinant,
                        winding=winding,power_memberships=memberships))

# The permitted parity cases in the component-group splitting proof.
for k in range(1,21):
    choices = [0] if k%2 == 0 else [0,1]
    for e in choices:
        for f in choices:
            cocycle = (e+f-(e^f))//2
            a = 0 if k%2 == 0 else (k-1)//2
            require(((2*a+1)*cocycle)%k == 0,f'component splitting, gcd {k}')
emit('tensor_topology',dict(seed=SEED,residual_tolerance=1e-10,
     component_tolerance=1e-9,cases=records,splitting_gcds=list(range(1,21))))


==> anc/hol-alg-sm-v3/transport.py <==
"""Direct connection-ODE checks, without discrete matrix-log integration."""
import numpy as np
from scipy.linalg import expm
from scipy.integrate import quad, solve_ivp
from common import I, X, Y, Z, emit, pn, project, require

RTOL = 1e-11
ATOL = 5e-13

def correction(velocity, projection, d, h0=None):
    if h0 is None:
        h0 = np.eye(d,dtype=complex)
    sol = solve_ivp(lambda t,h: (-projection(velocity(t))@h.reshape(d,d)).ravel(),
                    [0,1],h0.ravel(),rtol=RTOL,atol=ATOL)
    require(sol.success,'connection integration')
    return sol.y[:,-1].reshape(d,d)

# A nonconstant polar angle and two azimuthal windings.
w = 2
def spherical(t):
    theta = .9+.2*np.sin(2*np.pi*t); dt = .4*np.pi*np.cos(2*np.pi*t)
    phi = 2*np.pi*w*t; dp = 2*np.pi*w
    a,b = expm(-.5j*phi*Z),expm(-.5j*theta*Y)
    v = a@b
    dv = (-.5j*dp*Z)@v+a@(-.5j*dt*Y)@b
    return v,v.conj().T@dv
h = correction(lambda t:spherical(t)[1],lambda a:pn(a,[(1,1),(1,1)]),2)
qubit_hol = spherical(0)[0].conj().T@spherical(1)[0]@h
omega = quad(lambda t: (1-np.cos(.9+.2*np.sin(2*np.pi*t)))*2*np.pi*w,
             0,1,epsabs=1e-12)[0]
qubit_error = float(np.linalg.norm(qubit_hol-expm(-.5j*omega*Z)))
require(qubit_error < 1e-9,'qubit solid-angle law')

# The single-valued frame of the flat T^2 family; the unused coordinate is inert.
def flat(t):
    phi = 2*np.pi*t
    a,b,c = expm(-.5j*phi*Z),expm(-1j*np.pi*Y/6),expm(.5j*phi*Z)
    u = a@b@c
    du = -1j*np.pi*Z@u+u@(1j*np.pi*Z)
    return u,u.conj().T@du
h = correction(lambda t:flat(t)[1],lambda a:pn(a,[(1,1),(1,1)]),2)
flat_hol = flat(0)[0].conj().T@flat(1)[0]@h
flat_error = float(np.linalg.norm(flat_hol-np.diag([-1j,1j])))
require(flat_error < 1e-9,'finite Z4 family')

# A coordinate square is closed in the base and in the chosen lift V(s,t).
# Integrate all four edges from their analytic frame derivatives.
def square(A,B,tau,epsilon):
    d = A.shape[0]; h = np.eye(d,dtype=complex)
    edges = [(lambda u:(u,0.,1.,0.)), (lambda u:(1.,u,0.,1.)),
             (lambda u:(1.-u,1.,-1.,0.)), (lambda u:(0.,1.-u,0.,-1.))]
    for edge in edges:
        def velocity(u):
            s,t,ds,dt = edge(u)
            a,b = expm(s*epsilon*A),expm(t*epsilon*B)
            v = a@b
            dv = ds*epsilon*A@v+a@(dt*epsilon*B)@b
            return v.conj().T@dv
        h = correction(velocity,lambda a:pn(a,tau),d,h)
    exact = expm(epsilon*pn(expm(-epsilon*B)@A@expm(epsilon*B),tau))
    leading = expm(epsilon**2*pn(A@B-B@A,tau))
    return h,float(np.linalg.norm(h-exact)),float(np.linalg.norm(h-leading))

rng = np.random.default_rng(20260921)
controls = [('two_qubits',[(2,2)],1j*np.kron(X,X),1j*np.kron(X,Y))]
tau = [(2,3)]; d = 6
gs = []
for _ in range(2):
    a = rng.normal(size=(d,d))+1j*rng.normal(size=(d,d))
    a = a-a.conj().T; a -= pn(a,tau); a /= np.linalg.norm(a)
    gs.append(a)
controls.append(('qubit_qutrit',tau,*gs))
squares = []
for name,tau,A,B in controls:
    rows = []
    for epsilon in [.08,.04,.02,.01]:
        hol,exact_error,leading_error = square(A,B,tau,epsilon)
        require(exact_error < 1e-9,name+': exact square comparison')
        require(abs(np.linalg.det(hol)-1) < 1e-9,name+': determinant')
        require(leading_error < 10*epsilon**3,name+': small-square remainder')
        row = dict(epsilon=epsilon,exact_error=exact_error,leading_error=leading_error,
                   determinant_error=float(abs(np.linalg.det(hol)-1)))
        if name == 'two_qubits':
            H0 = np.kron(Z,I)
            row['hamiltonian_closure'] = float(np.linalg.norm(hol@H0@hol.conj().T-H0))
            require(row['hamiltonian_closure'] < 1e-9,'isospectral endpoint closure')
        rows.append(row)
    ratios = [rows[i]['leading_error']/rows[i+1]['leading_error'] for i in range(3)]
    minimum = 14 if name == 'two_qubits' else 7
    require(all(minimum < x < minimum+3 for x in ratios),name+': asymptotic scaling')
    squares.append(dict(case=name,rows=rows,halving_error_ratios=ratios))

# Exactly soluble expectation path: equality on A, but not on all of A'.
Omega = .5j*np.pi*np.kron(Z,Z)
L = np.kron(np.eye(4),Omega)-np.kron(Omega.T,np.eye(4))
columns = []
for j in range(16):
    a = np.eye(16)[:,j].reshape(4,4,order='F').astype(complex)
    columns.append(project(a,[(2,2)],'A').reshape(-1,order='F'))
E = np.array(columns).T
C = (L@E-E@L)@E-E@(L@E-E@L)
G = expm(L)@expm(C-L)
range_error = float(np.linalg.norm((G-expm(L))@E))
ap = np.kron(X,I).reshape(-1,order='F')
outside_difference = float(np.linalg.norm((G-expm(L))@ap))
require(range_error < 1e-12,'expectation/principal transport on the algebra')
require(abs(outside_difference-4) < 1e-12,'extensions differ outside the algebra')
emit('transport',dict(rtol=RTOL,atol=ATOL,loop_tolerance=1e-9,
     expectation_tolerance=1e-12,qubit_solid_angle_error=qubit_error,
     flat_Z4_error=flat_error,squares=squares,expectation_range_error=range_error,
     expectation_outside_difference=outside_difference))

